Thermodynamic Limits of Stochastic Chemical Reaction Networks with Phosphorylation

In this paper we investigate the stability properties of a fundamental mechanism of biological cells called phosphorylation. The system is a chemical reaction network (CRN) for which a chemical species, {\em the substrate}, can be sequentially transformed into two phosphorylated forms, by the activity of two types of enzymes, one type for phosphorylation, the other for dephosphorylation. We investigate a stochastic representation of this model, under the mass action kinetics. The total mass of the substrate is fixed at $N$, while the total mass of enzymes scales proportionally to $N$. The asymptotic behavior, when $N$ is large, of the concentrations of all chemical species is studied. We investigate the possible {\em stable} subsets of chemical species for the kinetics of the law of mass action. A stable subset is such that, with a convenient initial state, the number of copies of the species of this subset remains $O(1)$ on any finite time interval as $N$ gets large. The role of the twelve reaction rate constants, {\em the catalytic constants} of the CRN, is investigated from this point of view. An averaging principle of the corresponding Markov process is established for several regimes of the CRN. It is shown in particular that there exists a regime with three equilibrium points, with two of them stable. The proofs of the results rely on stochastic calculus with Poisson processes, convenient couplings of subsets of coordinates of the Markov process, technical results on $M/M/\infty$ queues, and a stability analysis of a dynamical system in $\mathbb{R}_+^4$.

==> anc/0-S-Trace.txt <==
R1 (+)(+)(++)(++)
R2 (++)(++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)
R3 (+++++)(++)
R4 +++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
R5 (+++++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++


==> anc/0-S.tex <==
R_1=a\alpha_1^{2} \alpha_2  b\beta_1^{2} \beta_2  \mu_1  \mu_2  \left(1+b \right) \left(1+a \right) \left(b a +a +b \right)^{2} \left(a b \mu_2  +a \mu_2  +b \mu_1  \right)^{2}
R_2=\beta_1  \alpha_1  \left(b a +a +b \right) \left(a b \mu_2  +a \mu_2  +b \mu_1  \right) \left(a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +4 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} u +6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +4 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} u +6 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} u +6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} u +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} u +7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{4} \alpha_2^{2} \beta_1^{2} \mu_2^{4} u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a\alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}\right)
R_3=v \left(a^{2} \alpha_2 b^{2} \beta_1 \mu_2^{2}+2 a^{2} \alpha_2  b \beta_1 \mu_2^{2}+a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  +a^{2} \alpha_2  \beta_1 \mu_2^{2}+a \alpha_1  b \beta_1  \mu_1  \mu_2  +\alpha_1 b^{2} \beta_2 \mu_1^{2}\right)^{3} u^{2} \mu_2  \mu_1  \left(b a +a +b \right)
R_4=\frac{a^{12} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3}+a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{12} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+10 a^{12} \alpha_2^{5} b^{9} \beta_1^{5} \mu_2^{10} u^{3}+4 a^{11} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+11 a^{11} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +2 a^{11} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3}+2 a^{11} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +3 a^{10} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +4 a^{10} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{10} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{9} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a^{9} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+10 a^{12} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+45 a^{12} \alpha_2^{5} b^{8} \beta_1^{5} \mu_2^{10} u^{3}+2 a^{11} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a^{11} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+3 a^{11} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a^{11} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{11} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+55 a^{11} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +20 a^{11} \alpha_2^{5} b^{9} \beta_1^{5} \mu_2^{10} u^{3}+18 a^{11} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+20 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+31 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +13 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+41 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +18 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{10} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3}+4 a^{10} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{9} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +12 a^{9} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{9} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{9} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+45 a^{12} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+120 a^{12} \alpha_2^{5} b^{7} \beta_1^{5} \mu_2^{10} u^{3}+a^{11} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +18 a^{11} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+9 a^{11} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+29 a^{11} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+9 a^{11} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+144 a^{11} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+165 a^{11} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +90 a^{11} \alpha_2^{5} b^{8} \beta_1^{5} \mu_2^{10} u^{3}+72 a^{11} \alpha_2^{5} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+20 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+48 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+90 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +3 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+3 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+2 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+15 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+3 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{10} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+72 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+145 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +104 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+189 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +72 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +10 a^{10} \alpha_2^{5} b^{9} \beta_1^{5} \mu_2^{10} u^{3}+36 a^{10} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+9 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +12 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+56 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +28 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+110 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +55 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+48 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +45 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+29 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+114 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+36 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +52 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{9} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +18 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +36 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +40 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+18 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +37 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +a^{8} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +12 a^{8} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{8} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{8} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{7} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{7} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{7} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+120 a^{12} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+210 a^{12} \alpha_2^{5} b^{6} \beta_1^{5} \mu_2^{10} u^{3}+9 a^{11} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +72 a^{11} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{11} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+144 a^{11} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+336 a^{11} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+330 a^{11} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +240 a^{11} \alpha_2^{5} b^{7} \beta_1^{5} \mu_2^{10} u^{3}+168 a^{11} \alpha_2^{5} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +8 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +5 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{10} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +16 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+52 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+96 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+90 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +16 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+168 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+240 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +26 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+28 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+16 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+128 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+26 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+32 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{10} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+288 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+405 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +364 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+516 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +168 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +45 a^{10} \alpha_2^{5} b^{8} \beta_1^{5} \mu_2^{10} u^{3}+144 a^{10} \alpha_2^{5} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+3 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+18 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+28 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+44 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+92 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+20 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+36 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+96 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+234 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +196 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+448 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +165 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+168 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +120 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+6 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+21 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+3 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+2 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{9} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+126 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +8 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +208 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+485 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +56 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+144 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +200 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +18 a^{9} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+25 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+81 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +45 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+49 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +72 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+52 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+304 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +180 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+34 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+161 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+138 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +153 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+28 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +9 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +2 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+105 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +16 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+100 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +50 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +36 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+26 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +66 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +36 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +54 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +72 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+18 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +51 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{7} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{7} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{7} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{6} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{6} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+210 a^{12} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+252 a^{12} \alpha_2^{5} b^{5} \beta_1^{5} \mu_2^{10} u^{3}+36 a^{11} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +168 a^{11} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{11} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+324 a^{11} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+336 a^{11} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+84 a^{11} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+504 a^{11} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+462 a^{11} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +420 a^{11} \alpha_2^{5} b^{6} \beta_1^{5} \mu_2^{10} u^{3}+252 a^{11} \alpha_2^{5} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+8 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +28 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +42 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +16 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +8 a^{10} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+200 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+336 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+240 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+336 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+420 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +100 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+117 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+56 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+484 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+100 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+112 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{10} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+672 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+750 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +728 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+924 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +252 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +120 a^{10} \alpha_2^{5} b^{7} \beta_1^{5} \mu_2^{10} u^{3}+336 a^{10} \alpha_2^{5} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +9 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+23 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+70 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+72 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +5 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{9} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +46 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+50 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+42 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+332 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+378 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +46 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+140 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+144 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +49 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+336 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+576 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +588 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1064 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +330 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+336 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +210 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+25 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+9 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+46 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+169 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+25 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+14 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+120 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+46 a^{9} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+144 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+324 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +28 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +728 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+1216 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +168 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+336 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +448 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +72 a^{9} \alpha_2^{5} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+6 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+3 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+37 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+82 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +3 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+26 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+64 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +45 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+56 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+92 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +156 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+287 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+147 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+18 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+60 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+168 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+79 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+164 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+200 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +392 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1134 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +480 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+204 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+567 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +240 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+462 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +372 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+6 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+13 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+6 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{8} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +15 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +104 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+408 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +112 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+368 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +184 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+10 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+14 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +40 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+23 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +52 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+222 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +144 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+181 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +136 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+278 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +216 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+68 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+442 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +288 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+132 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +192 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +80 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +32 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+92 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +16 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{6} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +29 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+78 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +125 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +29 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+60 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +96 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +31 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{6} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{5} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+6 a^{5} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{5} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+24 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+252 a^{12} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+210 a^{12} \alpha_2^{5} b^{4} \beta_1^{5} \mu_2^{10} u^{3}+84 a^{11} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +252 a^{11} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{11} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+546 a^{11} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+504 a^{11} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+126 a^{11} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+504 a^{11} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+462 a^{11} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +504 a^{11} \alpha_2^{5} b^{5} \beta_1^{5} \mu_2^{10} u^{3}+252 a^{11} \alpha_2^{5} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+28 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+28 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +156 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +28 a^{10} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +112 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+448 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+672 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+420 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +112 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+420 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+504 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +224 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+288 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+112 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1064 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+224 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+224 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+112 a^{10} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+1008 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+966 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +910 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+1134 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +252 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +210 a^{10} \alpha_2^{5} b^{6} \beta_1^{5} \mu_2^{10} u^{3}+504 a^{10} \alpha_2^{5} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +37 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +28 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+77 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+210 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+168 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+140 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +37 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +78 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +7 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +88 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +37 a^{9} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +154 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+184 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+1092 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+912 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +154 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+420 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+336 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +147 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+672 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+924 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +980 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1624 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +462 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+420 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +252 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+92 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+154 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+599 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+92 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+42 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+392 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+154 a^{9} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+336 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+546 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +56 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +1456 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+1988 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +280 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+504 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +644 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +168 a^{9} \alpha_2^{5} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +12 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+15 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+5 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +23 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +57 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +5 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+22 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+24 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+242 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+296 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+156 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+224 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+36 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+168 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+196 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +390 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+581 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+245 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+10 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +5 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +30 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +44 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+424 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+624 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +44 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+514 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+592 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+168 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+448 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +42 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +1176 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+2450 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +840 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+510 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1141 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +420 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+882 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +588 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+44 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+98 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+8 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+40 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+168 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+44 a^{8} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +49 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +364 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+924 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +42 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+784 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +392 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+14 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+50 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+42 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+51 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+148 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+103 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+288 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +216 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+77 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +312 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+713 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+540 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +308 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+399 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+18 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+36 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+152 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+24 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+117 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+296 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+32 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +26 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +196 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+938 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +504 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+408 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1413 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +672 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+420 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +420 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+168 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +228 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+3 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+6 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{7} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+7 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +112 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +26 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+308 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +56 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{6} \alpha_1^{5} b^{10} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+5 a^{6} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+20 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+38 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+57 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+68 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +91 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+30 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +80 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+201 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+492 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +427 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+133 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +294 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+34 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+119 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+136 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +91 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +112 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+14 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+34 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+401 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+42 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +105 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+152 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +76 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +a^{5} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{5} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{5} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +30 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +25 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +39 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+18 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +25 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+78 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +165 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +54 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +56 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+24 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +39 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{4} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{4} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{4} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{4} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+16 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+210 a^{12} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+120 a^{12} \alpha_2^{5} b^{3} \beta_1^{5} \mu_2^{10} u^{3}+126 a^{11} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +252 a^{11} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{11} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+630 a^{11} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+504 a^{11} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+126 a^{11} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+336 a^{11} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+330 a^{11} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +420 a^{11} \alpha_2^{5} b^{4} \beta_1^{5} \mu_2^{10} u^{3}+168 a^{11} \alpha_2^{5} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +70 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +336 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +112 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +140 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+644 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+840 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+504 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +140 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+336 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+420 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +322 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+462 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+140 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1498 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+322 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+280 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+140 a^{10} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+1008 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+882 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +728 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+966 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +168 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +252 a^{10} \alpha_2^{5} b^{5} \beta_1^{5} \mu_2^{10} u^{3}+504 a^{10} \alpha_2^{5} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +119 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+147 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+350 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+252 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+140 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +119 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +267 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +21 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +280 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +119 a^{9} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +294 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+392 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+210 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+2044 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1428 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +294 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+700 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+504 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +245 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+840 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+1008 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +980 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1652 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +462 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+336 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +210 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+196 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+294 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1225 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+196 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+70 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+728 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+294 a^{9} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+504 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+630 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +70 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +1820 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+2212 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +280 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+504 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +616 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +252 a^{9} \alpha_2^{5} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+6 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +30 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+20 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+32 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +68 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +12 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +146 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +204 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +32 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +12 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +57 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+70 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+60 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+675 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+616 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +57 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+390 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+280 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+266 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +520 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+735 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+245 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+68 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +72 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +32 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +200 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +68 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+342 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+1296 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1344 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1425 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1232 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +399 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+60 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+336 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+644 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +70 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +1960 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+3374 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +1008 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+680 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1435 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +504 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+1050 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +630 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+140 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+322 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+28 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+114 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+508 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+140 a^{8} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +91 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +728 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+1344 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +70 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +560 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+1064 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +532 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +6 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +44 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+50 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+42 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +5 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+30 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+70 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +80 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +55 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +153 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +19 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+68 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+309 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+476 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +19 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+567 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+896 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+102 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+84 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+84 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+147 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +780 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+1296 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+480 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+895 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +448 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+630 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +672 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+160 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +5 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +14 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+114 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+236 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+504 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +14 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+136 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+703 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+952 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +133 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+176 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+68 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+112 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +72 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +588 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1806 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +756 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+105 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+1020 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+2556 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +1008 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+756 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +588 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+120 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+280 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +360 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +14 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+21 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+38 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+104 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+14 a^{7} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+21 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +224 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +72 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+588 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +112 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{6} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{6} \alpha_1^{5} b^{9} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+10 a^{6} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+41 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+62 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +3 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+102 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +104 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+135 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+160 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +161 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+60 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+31 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+132 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+153 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+512 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+81 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+124 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +156 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+576 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1315 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +833 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+357 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +546 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+136 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+295 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +112 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+320 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +161 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+68 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+77 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+264 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +252 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +224 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+77 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +63 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+204 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1146 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +672 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+126 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +203 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+408 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +204 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{5} \alpha_1^{5} b^{10} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+4 a^{5} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+4 a^{5} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +14 a^{5} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{5} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +10 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+34 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +52 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+154 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +66 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+64 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +108 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+28 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+56 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+84 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +66 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +80 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+441 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +486 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +156 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+68 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+318 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+128 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +108 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+136 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +3 a^{4} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{4} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{4} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{4} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{4} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +30 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +33 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +23 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+36 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+18 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +33 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +95 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+60 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +72 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +23 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{3} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+a^{3} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{3} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+4 a^{3} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+120 a^{12} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+45 a^{12} \alpha_2^{5} b^{2} \beta_1^{5} \mu_2^{10} u^{3}+126 a^{11} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +168 a^{11} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{11} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+504 a^{11} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+336 a^{11} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+84 a^{11} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+144 a^{11} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+165 a^{11} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +240 a^{11} \alpha_2^{5} b^{3} \beta_1^{5} \mu_2^{10} u^{3}+72 a^{11} \alpha_2^{5} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+70 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+70 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +462 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +140 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +70 a^{10} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +112 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+616 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+672 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+420 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +112 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+168 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+240 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +308 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+504 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+112 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1400 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+308 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+224 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+112 a^{10} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+672 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+570 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +364 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+564 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +72 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +210 a^{10} \alpha_2^{5} b^{4} \beta_1^{5} \mu_2^{10} u^{3}+336 a^{10} \alpha_2^{5} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +217 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +140 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+175 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+350 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+252 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +217 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +525 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +35 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +504 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +217 a^{9} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +350 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+532 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+210 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+2380 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1512 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +350 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+700 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+504 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +245 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+672 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+756 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +588 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1120 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +330 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+168 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +120 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+266 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+350 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1589 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+266 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+70 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+840 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+350 a^{9} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+504 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+504 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +56 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +1456 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+1694 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +168 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+336 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +392 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +252 a^{9} \alpha_2^{5} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+15 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +40 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+15 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+87 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +199 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +30 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +393 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +420 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +87 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +30 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+126 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+80 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+1040 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+812 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+520 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+560 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+280 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+238 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +390 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+595 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+147 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+199 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +225 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +87 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +572 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +199 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +252 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+112 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+540 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+2232 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1848 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +252 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+160 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2180 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1624 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +630 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+160 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+80 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+420 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+616 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +70 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +1960 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+3066 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +840 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+510 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1155 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +420 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+798 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +462 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+252 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+602 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+56 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+180 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+864 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+252 a^{8} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +105 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +910 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+1302 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +70 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +560 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+952 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +476 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +32 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +5 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +100 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+100 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+70 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+40 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+70 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+58 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +62 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +313 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +483 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +58 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +64 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +27 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +51 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+160 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+790 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+868 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +51 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1290 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1568 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +756 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+200 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+175 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +1040 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+1455 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+480 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+890 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +434 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+595 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +588 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+62 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +33 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +58 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +240 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +62 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+306 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+660 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+952 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+320 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1780 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1736 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +357 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+400 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+160 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +110 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +980 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+2170 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +756 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+1360 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+2855 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +1008 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+840 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +546 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+120 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+280 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +340 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +42 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+63 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+102 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+288 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+42 a^{7} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+35 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +280 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +110 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+700 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +140 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{6} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{6} \alpha_1^{5} b^{8} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+10 a^{6} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +60 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+184 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+162 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +14 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+48 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+30 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +8 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+15 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+200 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+150 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +156 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+170 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+200 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +175 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+60 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +225 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+64 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+172 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+372 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+98 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+766 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1392 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+364 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+324 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +98 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +25 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +390 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+915 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +420 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+960 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1925 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +1015 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+525 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +630 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+204 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+390 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +140 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+400 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +175 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +5 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +10 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +36 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+198 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +128 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+424 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+744 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +42 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+240 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+64 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +420 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +280 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+175 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+510 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1815 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +840 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+210 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +245 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+600 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +300 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+30 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{5} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{5} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{5} \alpha_1^{5} b^{9} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+12 a^{5} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+6 a^{5} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{5} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{5} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+63 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+108 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +3 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+50 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+52 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+50 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+80 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +208 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+323 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +95 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+140 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +165 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+84 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+104 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+156 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +95 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+58 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+101 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+123 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+216 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+16 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +150 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+54 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +45 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1035 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +795 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+105 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +250 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+272 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+691 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +165 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+24 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +52 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+19 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+116 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+32 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +45 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+300 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+36 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+320 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +a^{4} \alpha_1^{5} b^{10} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+8 a^{4} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+11 a^{4} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +13 a^{4} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{4} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+6 a^{4} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +22 a^{4} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{4} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +20 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +20 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +10 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +2 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+137 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +75 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +55 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+148 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +45 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+78 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +75 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+13 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+15 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +22 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +90 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+130 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +235 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+14 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+34 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+279 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +180 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +55 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+52 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +5 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{3} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +a^{3} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{3} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{3} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{3} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +3 a^{3} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +10 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +19 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+5 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+36 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +27 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +19 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+5 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{2} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{2} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a^{2} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+45 a^{12} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+10 a^{12} \alpha_2^{5} b\beta_1^{5} \mu_2^{10} u^{3}+84 a^{11} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +72 a^{11} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+276 a^{11} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+144 a^{11} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+55 a^{11} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +90 a^{11} \alpha_2^{5} b^{2} \beta_1^{5} \mu_2^{10} u^{3}+18 a^{11} \alpha_2^{5} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +28 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +420 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +112 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+392 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+336 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+240 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+48 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+90 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +196 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+378 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+56 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+868 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+196 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+112 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{10} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+288 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+255 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +104 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+216 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +18 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +120 a^{10} \alpha_2^{5} b^{3} \beta_1^{5} \mu_2^{10} u^{3}+144 a^{10} \alpha_2^{5} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +245 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +140 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+133 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+210 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+168 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+28 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +245 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +651 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +35 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +560 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +245 a^{9} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +266 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+476 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+1764 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1092 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +266 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+420 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+336 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +147 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+336 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+384 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +196 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+488 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +165 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+48 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +45 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+238 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+126 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+266 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1351 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+238 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+42 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+616 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+266 a^{9} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+336 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+276 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +28 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +728 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+880 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +56 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+144 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +160 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +168 a^{9} \alpha_2^{5} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+20 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +30 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+6 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+130 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +326 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +40 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +580 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +546 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +130 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +40 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +85 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+140 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+60 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+955 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+700 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +85 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+390 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+168 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+140 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +156 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+301 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+49 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +72 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+326 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +398 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +130 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +912 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +326 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +280 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+510 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+2360 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1680 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +280 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1985 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1400 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +595 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+60 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+336 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+392 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +42 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +1176 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1834 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +480 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+204 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+581 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +240 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+378 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +228 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+28 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +70 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+280 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+700 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+70 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+170 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+900 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+280 a^{8} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +77 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +728 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+840 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +42 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+560 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +280 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +70 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +10 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +120 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+100 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+70 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+30 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+50 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+42 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+141 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +163 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +744 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +861 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +141 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +75 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+200 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+1100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+980 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +75 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1550 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1680 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +756 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+300 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+200 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+133 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +780 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+1030 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+531 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+336 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+163 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +93 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +141 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +608 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +163 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+450 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+1020 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1120 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+400 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2450 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1960 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +525 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+480 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+200 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+112 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +100 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +980 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+1666 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +504 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+105 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+1020 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+2010 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +672 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+588 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +336 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+168 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +192 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +70 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+105 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+150 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+440 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+70 a^{7} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+35 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +224 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +100 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+532 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +112 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +6 a^{6} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{6} \alpha_1^{5} b^{7} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+5 a^{6} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +70 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +26 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +122 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+326 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+230 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +26 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+72 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+40 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +12 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+20 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+200 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+130 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +104 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+120 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+140 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +119 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+30 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+52 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +352 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +615 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +52 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +22 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +140 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+140 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+395 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+580 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+182 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1560 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2080 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +1050 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+210 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+36 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+646 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+460 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +182 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +520 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+870 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+960 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1660 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +791 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+455 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +462 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+136 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+290 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +112 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+280 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +119 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +28 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +52 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +160 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +28 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +90 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+320 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +280 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+965 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1160 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +105 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+104 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+488 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +420 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +224 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+210 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+680 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+1720 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +672 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+210 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +189 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+520 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +260 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +30 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+60 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+40 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +14 a^{5} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{5} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+12 a^{5} \alpha_1^{5} b^{8} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+12 a^{5} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+4 a^{5} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +24 a^{5} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{5} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +15 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +36 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+251 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+240 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +13 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+174 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+110 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +22 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+3 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+100 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+100 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +312 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+352 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+160 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +150 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+84 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+96 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+144 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +50 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +195 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +91 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+455 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1040 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +700 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+30 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+66 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+491 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+480 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +91 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+56 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+22 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +200 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+96 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1290 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +780 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +240 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+408 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+784 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+320 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +150 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+24 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +5 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +30 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+95 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +52 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+144 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+70 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+400 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+64 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+400 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +80 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{4} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{4} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+a^{4} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+4 a^{4} \alpha_1^{5} b^{9} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+24 a^{4} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+15 a^{4} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +22 a^{4} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{4} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+6 a^{4} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +30 a^{4} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{4} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+43 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+92 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+78 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+88 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+17 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+3 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +104 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+248 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +90 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +168 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+236 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +50 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+132 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +90 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+26 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+21 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +30 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+25 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+192 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +225 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+83 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+184 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+260 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +310 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+49 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+136 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+516 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+80 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +48 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+88 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +44 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +20 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+10 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{3} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+10 a^{3} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{3} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{3} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+16 a^{3} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +20 a^{3} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{3} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+2 a^{3} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +8 a^{3} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +10 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +20 a^{3} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +40 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +28 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+128 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +48 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+24 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +26 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+38 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +20 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+80 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+44 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{2} \alpha_1^{5} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{2} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{2} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{2} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +3 a^{2} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+4 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+8 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a\alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+10 a^{12} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2}+a^{12} \alpha_2^{5} \beta_1^{5} \mu_2^{10} u^{3}+36 a^{11} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +18 a^{11} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+9 a^{11} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+99 a^{11} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+36 a^{11} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+9 a^{11} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{11} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{3}+11 a^{11} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +20 a^{11} \alpha_2^{5} b\beta_1^{5} \mu_2^{10} u^{3}+2 a^{11} \alpha_2^{5} b\beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+28 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +8 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+28 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +252 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +56 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +28 a^{10} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +16 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+160 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+96 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+90 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +16 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+6 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+20 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +80 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+192 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+16 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+344 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+80 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+32 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{10} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+72 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+75 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +13 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+49 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +45 a^{10} \alpha_2^{5} b^{2} \beta_1^{5} \mu_2^{10} u^{3}+36 a^{10} \alpha_2^{5} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +175 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+63 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+70 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+72 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+9 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +175 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +525 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +21 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +392 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +175 a^{9} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +126 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+280 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+42 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+812 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+528 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +126 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+140 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+144 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +49 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+96 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+126 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +28 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+124 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +55 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+140 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+126 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+749 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+140 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+14 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+280 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+126 a^{9} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+144 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+99 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +8 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +208 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+296 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+36 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +38 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +72 a^{9} \alpha_2^{5} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+15 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +12 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+115 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +325 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +30 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +505 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +462 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +115 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +30 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +48 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+98 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+24 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+522 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+392 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +48 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+156 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+224 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+36 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+56 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+52 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+87 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +45 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +18 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+325 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +435 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +115 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +880 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +325 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +196 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+112 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+288 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+1560 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+1008 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +196 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1074 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+784 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +336 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+168 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+160 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +392 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+694 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +180 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+34 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+167 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+102 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +72 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+196 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+518 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+56 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+96 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+584 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+196 a^{8} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +35 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +364 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+348 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +112 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+208 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +104 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +80 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +10 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +80 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+50 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+42 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +5 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+10 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+14 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+185 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +235 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +950 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +945 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +185 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +160 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +65 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+895 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+700 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +65 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1035 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+210 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+84 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+84 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+63 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +312 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+447 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +144 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+176 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +116 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+105 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+235 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +145 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +185 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +840 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +235 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+390 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+940 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+840 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+280 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1965 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1400 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +455 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+320 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +54 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +588 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+798 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +216 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+408 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+867 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +288 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+252 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +132 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +70 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+105 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+130 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+400 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+70 a^{7} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+21 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +112 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +54 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+252 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +56 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{6} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+a^{6} \alpha_1^{5} b^{6} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+a^{6} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +131 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +44 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +128 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+284 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+190 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +24 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+48 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+30 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +8 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+15 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+66 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+45 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+52 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +49 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+111 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +65 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +186 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +723 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +925 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +111 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +38 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +262 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +93 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+160 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+480 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+540 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+168 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1640 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+240 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+564 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+380 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +168 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +390 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+495 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+838 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +385 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+231 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +210 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+34 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+115 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+104 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +49 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +65 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +15 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +111 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +352 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +65 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+160 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+310 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +320 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1160 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+1080 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +140 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+96 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+512 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+160 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +252 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +112 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+140 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +63 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+510 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+975 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +336 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+126 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +91 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+264 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +132 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +40 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+80 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+30 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +18 a^{5} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{5} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{5} \alpha_1^{5} b^{7} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+4 a^{5} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+a^{5} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +11 a^{5} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{5} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +80 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +55 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +64 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+385 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+280 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +22 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+222 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+120 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +30 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+3 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+100 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+70 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +208 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+208 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +39 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+100 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +81 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+28 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+44 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+66 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +39 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +23 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +218 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +450 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +23 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +38 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +160 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+180 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +154 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+810 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +700 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+90 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+755 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+560 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +154 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+72 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+30 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +150 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +45 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+900 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +459 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+105 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +138 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+272 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+486 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+200 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +81 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +22 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +5 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +23 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +80 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+190 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+360 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +88 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+256 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+70 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +45 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+300 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +18 a^{4} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{4} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{4} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+6 a^{4} \alpha_1^{5} b^{8} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+24 a^{4} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+9 a^{4} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +18 a^{4} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{4} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+2 a^{4} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +18 a^{4} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{4} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +15 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +20 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +8 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+150 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+168 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +4 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+232 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+152 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +20 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+42 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +9 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +156 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+222 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +50 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +168 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+180 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +30 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+108 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+13 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+13 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +18 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +19 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +99 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+100 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+368 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +300 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+60 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+290 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+336 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+16 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+72 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+260 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +230 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+63 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+204 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+474 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +180 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+80 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +50 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +48 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+72 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+10 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{3} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{3} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{3} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+12 a^{3} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+12 a^{3} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{3} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{3} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+14 a^{3} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +24 a^{3} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{3} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+a^{3} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +7 a^{3} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +11 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+38 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +54 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+72 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+27 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+3 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+3 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +60 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +34 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +84 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+168 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +42 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+36 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +34 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +52 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+43 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +24 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+7 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +32 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +60 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+21 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+76 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+16 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +18 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+120 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +24 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+60 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{2} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{2} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+14 a^{2} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{2} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{2} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+5 a^{2} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +7 a^{2} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{2} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3}+2 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{2} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +36 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +13 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+31 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+12 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a\alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +3 a\alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a\alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +3 a\alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+4 a\alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{12} \alpha_1 \alpha_2^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+9 a^{11} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{11} \alpha_1^{2} \alpha_2^{3} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a^{11} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+21 a^{11} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a^{11} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{11} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+a^{11} \alpha_1 \alpha_2^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +2 a^{11} \alpha_2^{5} \beta_1^{5} \mu_2^{10} u^{3}+8 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +96 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +16 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +8 a^{10} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+38 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+20 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +19 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+63 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+2 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+79 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+19 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{10} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+8 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{3}+13 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +5 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +10 a^{10} \alpha_2^{5} b\beta_1^{5} \mu_2^{10} u^{3}+4 a^{10} \alpha_2^{5} b\beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +77 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +28 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+17 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+18 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +77 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +273 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +7 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +168 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +77 a^{9} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +34 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+104 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+6 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+212 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+162 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +34 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+20 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+36 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+24 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+52 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+34 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+259 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+52 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+2 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+72 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+34 a^{9} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+36 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+21 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+58 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +18 a^{9} \alpha_2^{5} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+6 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +2 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+60 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +200 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +12 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +258 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +60 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +12 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+157 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+136 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+26 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+64 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +45 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+11 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+200 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +300 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +60 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +520 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +200 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+56 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+90 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+624 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+384 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+319 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+272 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +105 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+38 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+150 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +40 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+21 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+28 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+84 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+238 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+28 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+30 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+228 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+84 a^{8} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+9 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +9 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +104 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+84 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +16 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+44 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +22 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +50 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +5 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +28 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+14 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +200 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +90 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +695 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +651 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +45 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +33 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+52 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+421 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+308 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +33 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+363 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +216 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+78 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+17 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +52 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+108 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +36 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+25 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +24 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+200 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +135 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +680 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +200 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+198 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+516 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+392 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+104 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+907 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+616 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +231 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+112 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+52 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +196 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+218 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +54 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+68 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+208 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +72 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +42 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+63 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+66 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+216 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+42 a^{7} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+7 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +32 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +16 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+68 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +16 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{6} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+124 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +36 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +72 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+121 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+90 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +11 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+20 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+18 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +11 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+124 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +80 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +184 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +772 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +825 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +124 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +32 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +248 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +92 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+100 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+325 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+300 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+77 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+925 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+960 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+150 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+241 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+180 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +77 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +156 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+156 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+227 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +107 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+63 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +54 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+19 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +11 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+80 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +124 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +408 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +80 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +90 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+180 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +200 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+775 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+600 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +105 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+44 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+288 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+100 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+49 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+204 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+306 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +96 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+42 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +25 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+72 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +36 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +30 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+60 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{6} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{6} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{5} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{5} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{5} \alpha_1^{5} b^{6} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+2 a^{5} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +124 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +76 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +56 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+279 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+180 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +18 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+122 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+70 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +18 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+50 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+26 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +52 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+62 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+32 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +138 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +375 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +550 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +55 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +248 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +69 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+130 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +126 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+710 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+880 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+54 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+549 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+360 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +126 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+36 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+333 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +150 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +44 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+68 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+154 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +56 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+64 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +42 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +104 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +30 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +80 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+190 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+260 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +72 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+224 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+104 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +19 a^{4} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+16 a^{4} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+a^{4} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+4 a^{4} \alpha_1^{5} b^{7} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+8 a^{4} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+2 a^{4} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{4} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{4} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +50 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +60 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+192 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+152 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +6 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+242 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+128 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +24 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+33 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+7 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+10 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +5 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +104 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+98 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +19 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+64 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +9 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+42 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +70 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +186 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +32 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +100 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +42 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+150 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+352 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +225 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+72 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+372 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+304 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +42 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+14 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+76 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+130 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +91 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+35 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+136 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+216 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +72 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +19 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +14 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+48 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+5 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{3} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+24 a^{3} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+6 a^{3} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+12 a^{3} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+6 a^{3} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{3} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{3} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+4 a^{3} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{3} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{3} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +15 a^{3} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +33 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+54 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +134 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+96 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+53 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+7 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+3 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +40 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +16 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+5 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +84 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+96 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +18 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+24 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +16 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +26 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+20 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +27 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +5 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +48 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +60 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+63 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+108 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +14 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+80 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+5 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +24 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+36 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{2} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{2} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+6 a^{2} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+3 a^{2} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{2} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+10 a^{2} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{2} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{2} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+2 a^{2} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +5 a^{2} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +14 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+28 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +19 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +36 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +13 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+4 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +26 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+26 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +6 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+8 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a\alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +4 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+4 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +2 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a\alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3}+2 a\alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +3 a\alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +8 a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a\alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+\alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a^{11} \alpha_1^{2} \alpha_2^{3} b\beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{11} \alpha_1 \alpha_2^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +21 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{10} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{10} \alpha_1^{2} \alpha_2^{3} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b\beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2}+8 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+2 a^{10} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+a^{10} \alpha_1 \alpha_2^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{10} \alpha_2^{5} \beta_1^{5} \mu_2^{10} u^{3}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +19 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +9 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +19 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +87 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +40 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +19 a^{9} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+22 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+24 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+28 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +2 a^{9} \alpha_1^{2} \alpha_2^{3} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +a^{9} \alpha_1^{2} \alpha_2^{3} b\beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+11 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+9 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+50 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+11 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+8 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+4 a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{3}+2 a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +5 a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{9} \alpha_2^{5} b\beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +17 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +73 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +71 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +84 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +17 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+26 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+73 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +127 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +17 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +180 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +73 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+136 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+40 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+52 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +14 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+20 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+62 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+8 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+48 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+9 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +16 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +285 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +273 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +32 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +9 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+104 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+76 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +9 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+52 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+96 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+100 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +75 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +320 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +100 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +14 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+54 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+156 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+104 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +14 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+218 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+152 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +63 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+26 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +3 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+14 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+21 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+18 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+64 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+14 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+8 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +61 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +14 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +20 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+20 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+22 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+2 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+76 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +55 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +448 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +435 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +76 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +13 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +122 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+32 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+116 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+92 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+14 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+258 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+272 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+40 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+44 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +14 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+25 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +13 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+55 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +15 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +76 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +262 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +55 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +36 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+58 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +64 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+272 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+184 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +42 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+80 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+34 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+41 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +3 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{6} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{6} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{6} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{6} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{5} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+92 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +48 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +24 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+92 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+60 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +7 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +4 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+10 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+38 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +110 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +317 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +375 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +38 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +37 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +184 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +55 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+50 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +49 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+305 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+320 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+30 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+12 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+182 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+120 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +49 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+51 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+19 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +38 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +96 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+95 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+100 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +28 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+96 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{4} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{4} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+a^{4} \alpha_1^{5} b^{6} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+a^{4} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +61 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +64 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +8 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+106 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+68 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +4 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+100 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+52 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +12 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+17 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +48 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +96 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +174 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +37 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +122 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+100 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+168 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +90 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+206 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+136 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+32 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+34 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+39 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +20 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{3} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+14 a^{3} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{3} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+4 a^{3} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+a^{3} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +a^{3} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{3} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +16 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +35 a^{3} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +33 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+34 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +106 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+56 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+30 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+5 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +28 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+20 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +9 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +39 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +13 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +32 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +32 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+63 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+68 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+32 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{2} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{2} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+6 a^{2} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{2} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{2} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+2 a^{2} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{2} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{2} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{2} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +6 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +28 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+26 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +28 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +13 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+7 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a\alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+4 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a\alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +4 a\alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+a\alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a\alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a\alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +5 a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a\alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a\alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +4 a\alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a\alpha_1^{4} \alpha_2 b^{9} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +\alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b\beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{10} \alpha_1 \alpha_2^{4} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +2 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +15 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{9} \alpha_1^{2} \alpha_2^{3} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{9} \alpha_1^{2} \alpha_2^{3} b\beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{9} \alpha_1 \alpha_2^{4} b\beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+14 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +30 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +32 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +14 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+7 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{8} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +13 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +27 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +58 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +63 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +13 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+27 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +23 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +13 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +80 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +27 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+3 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+2 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+8 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{7} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+14 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +2 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+2 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +132 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +125 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+17 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+26 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+32 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +88 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+39 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{6} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{6} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+32 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +13 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +17 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +131 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +135 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +17 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +11 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +64 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+51 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+5 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +17 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +44 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+19 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+a^{4} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+32 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +28 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+21 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+12 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +58 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +81 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +64 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +14 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+25 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+32 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+41 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{3} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{3} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+14 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +26 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +11 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +26 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +9 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +25 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +11 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +28 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+21 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{2} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{2} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+a^{2} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +10 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +14 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +9 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a\alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+2 a\alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a\alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a\alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +5 a\alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{9} \alpha_1^{2} \alpha_2^{3} b\beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{8} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{7} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +3 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +3 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +6 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +4 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +13 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +4 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{3} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +4 a^{2} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a\alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u}{a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +4 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} u +6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +4 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} u +6 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} u +6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} u +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} u +7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{4} \alpha_2^{2} \beta_1^{2} \mu_2^{4} u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a\alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}}
R_5=\frac{u \left(a^{2} \alpha_2 b^{2} \beta_1 \mu_2^{2}+2 a^{2} \alpha_2  b \beta_1 \mu_2^{2}+a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  +a^{2} \alpha_2  \beta_1 \mu_2^{2}+a \alpha_1  b \beta_1  \mu_1  \mu_2  +\alpha_1 b^{2} \beta_2 \mu_1^{2}\right) \left(a^{17} \alpha_2^{7} b^{15} \beta_1^{7} \mu_2^{15} u^{4} v +a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+15 a^{17} \alpha_2^{7} b^{14} \beta_1^{7} \mu_2^{15} u^{4} v +6 a^{16} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v +16 a^{16} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+3 a^{16} \alpha_2^{7} b^{15} \beta_1^{7} \mu_2^{15} u^{4} v +2 a^{16} \alpha_2^{7} b^{15} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{4} v +4 a^{15} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+4 a^{15} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+4 a^{15} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v^{2}+2 a^{15} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+a^{14} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{3}+a^{14} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{2} v^{3}+a^{17} \alpha_2^{7} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{4}+105 a^{17} \alpha_2^{7} b^{13} \beta_1^{7} \mu_2^{15} u^{4} v +2 a^{16} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v +a^{16} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v +a^{16} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{3} v +84 a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v +120 a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+45 a^{16} \alpha_2^{7} b^{14} \beta_1^{7} \mu_2^{15} u^{4} v +28 a^{16} \alpha_2^{7} b^{14} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{4} v +a^{15} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{2} v^{2}+a^{15} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{2}+15 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{4} v +60 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+18 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v +62 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+19 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{4} v +61 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v^{2}+28 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+3 a^{15} \alpha_2^{7} b^{15} \beta_1^{7} \mu_2^{15} u^{4} v +6 a^{15} \alpha_2^{7} b^{15} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{4} v +6 a^{14} \alpha_1^{3} \alpha_2^{4} b^{16} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{3} v^{2}+16 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+22 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{3} v^{2}+16 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{3}+10 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{3} v^{2}+15 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{2} v^{3}+6 a^{14} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+16 a^{14} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v^{2}+4 a^{14} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{3} v^{2}+8 a^{14} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+3 a^{13} \alpha_1^{3} \alpha_2^{4} b^{17} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2} v^{3}+4 a^{13} \alpha_1^{3} \alpha_2^{4} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2} v^{3}+5 a^{13} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{3}+2 a^{13} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2} v^{3}+5 a^{13} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{2} v^{3}+a^{17} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3}+14 a^{17} \alpha_2^{7} b^{13} \beta_1^{7} \mu_1 \mu_2^{14} u^{4}+455 a^{17} \alpha_2^{7} b^{12} \beta_1^{7} \mu_2^{15} u^{4} v +a^{16} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{2} v +6 a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{4}+30 a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v +a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v +14 a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v +14 a^{16} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{3} v +546 a^{16} \alpha_1 \alpha_2^{6} b^{13} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v +560 a^{16} \alpha_1 \alpha_2^{6} b^{13} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+3 a^{16} \alpha_2^{7} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{4}+2 a^{16} \alpha_2^{7} b^{14} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{4}+315 a^{16} \alpha_2^{7} b^{13} \beta_1^{7} \mu_2^{15} u^{4} v +182 a^{16} \alpha_2^{7} b^{13} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{4} v +8 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{3} v +16 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{2} v^{2}+5 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{3} v +15 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{2}+4 a^{15} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v +195 a^{15} \alpha_1^{2} \alpha_2^{5} b^{14} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{4} v +420 a^{15} \alpha_1^{2} \alpha_2^{5} b^{14} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+8 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v +5 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{3} v +9 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v +4 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{3} v +4 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{3} v +2 a^{15} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{3} v +252 a^{15} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v +450 a^{15} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{2}+247 a^{15} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{4} v +434 a^{15} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v^{2}+182 a^{15} \alpha_1 \alpha_2^{6} b^{14} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+45 a^{15} \alpha_2^{7} b^{14} \beta_1^{7} \mu_2^{15} u^{4} v +84 a^{15} \alpha_2^{7} b^{14} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{4} v +2 a^{14} \alpha_1^{3} \alpha_2^{4} b^{16} \beta_1^{7} \mu_1^{4} \mu_2^{11} u^{2} v^{2}+3 a^{14} \alpha_1^{3} \alpha_2^{4} b^{16} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2} v^{2}+20 a^{14} \alpha_1^{3} \alpha_2^{4} b^{15} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{4} v +84 a^{14} \alpha_1^{3} \alpha_2^{4} b^{15} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{3} v^{2}+5 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{7} \mu_1^{3} \mu_2^{12} u^{2} v^{2}+4 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2} v^{2}+9 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{2}+7 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2} v^{2}+2 a^{14} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{4} \beta_2^{3} \mu_1^{4} \mu_2^{11} u^{2} v^{2}+45 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{4} v +232 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{2}+66 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{4} v +312 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{3} v^{2}+120 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{3}+130 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{3} v^{2}+105 a^{14} \alpha_1^{2} \alpha_2^{5} b^{15} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{2} v^{3}+18 a^{14} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v +\mathit{[...39819\,terms...]\,}+3 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u^{2}+80 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +56 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+5 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +12 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2}+57 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u^{2}+70 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +9 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u^{2}+80 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +10 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u v +a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+8 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2}+3 a^{5} \alpha_1^{5} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{5} \mu_1^{10} \mu_2^{5} u^{2}+4 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{8} \mu_2^{7} u v +8 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +8 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} v^{2}+9 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u^{2}+25 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +15 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u^{2}+87 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +56 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+53 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +56 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} v^{2}+3 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u v +9 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u^{2}+20 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +24 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u^{2}+80 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +3 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u^{2}+70 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u v +10 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{7} \mu_2^{8} u v +2 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +6 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +4 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u v +a^{4} \alpha_1^{6} \alpha_2 b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{9} \mu_2^{6} u^{2}+12 a^{4} \alpha_1^{6} \alpha_2 b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{10} \mu_2^{5} u^{2}+15 a^{4} \alpha_1^{6} \alpha_2 b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +18 a^{4} \alpha_1^{6} \alpha_2 b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2}+20 a^{4} \alpha_1^{6} \alpha_2 b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +4 a^{4} \alpha_1^{6} \alpha_2 b^{10} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+3 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{8} \mu_2^{7} u v +6 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{10} \mu_2^{5} u^{2}+12 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u^{2}+40 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +31 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +28 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +12 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2}+37 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u^{2}+55 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +3 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u^{2}+60 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +5 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u v +3 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+12 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2}+3 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{5} \mu_1^{10} \mu_2^{5} u^{2}+a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} v^{2}+5 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +15 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +16 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+8 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +16 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} v^{2}+3 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u^{2}+10 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +6 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u^{2}+34 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +26 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u v +2 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1^{7} \mu_2^{8} u v +3 a^{3} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{10} \mu_2^{5} u^{2}+6 a^{3} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +12 a^{3} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2}+15 a^{3} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +6 a^{3} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+7 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +5 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +8 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+4 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2}+9 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u^{2}+23 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +24 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u v +3 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+8 a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2}+a^{3} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{5} \mu_1^{10} \mu_2^{5} u^{2}+2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} v^{2}+2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +6 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +4 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_1^{8} \mu_2^{7} u v +a^{2} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{4} \beta_2^{3} \mu_1^{9} \mu_2^{6} u v +3 a^{2} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2}+6 a^{2} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +4 a^{2} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+a^{2} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+4 a^{2} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +4 a^{2} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{4} \mu_1^{9} \mu_2^{6} u v +a^{2} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}+2 a^{2} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2}+a\alpha_1^{6} \alpha_2 b^{13} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} u v +a\alpha_1^{6} \alpha_2 b^{13} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2}\right)}{a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +4 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} u +6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +4 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} u +6 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} u +6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} u +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} u +7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{4} \alpha_2^{2} \beta_1^{2} \mu_2^{4} u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a\alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}}


==> anc/0-U-Trace.txt <==
R1 (+)(+)(++)(++)
R2 (+)(++)(++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)
R3 -(+)(++)(++)(+++++)
R4 (++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)(++)(+)++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
R5 (+)(++)(+++++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++


==> anc/0-U.tex <==
R_1=a\alpha_1^{2} \alpha_2  b\beta_1^{2} \beta_2  \mu_1  \mu_2  \left(1+b \right)^{2} \left(1+a \right) \left(a b +a +b \right)^{2} \left(a b \mu_1  +a \mu_1  +b \mu_2  \right)^{3}
R_2=\beta_1  \alpha_1  \left(1+b \right) \left(a b +a +b \right) \left(a b \mu_1  +a \mu_1  +b \mu_2  \right)^{2} \left(a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +4 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +4 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{4} \alpha_1^{2} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a\alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}\right)
R_3=-u^{2} v \mu_1  \mu_2  \left(1+b \right) \left(a b \mu_1  +a \mu_1  +b \mu_2  \right) \left(a b +a +b \right) \left(a^{2} \alpha_1 b^{2} \beta_2 \mu_1^{2}+2 a^{2} \alpha_1  b \beta_2 \mu_1^{2}+a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  +a^{2} \alpha_1  \beta_2 \mu_1^{2}+a \alpha_1  b \beta_1  \mu_1  \mu_2  +\alpha_2 b^{2} \beta_1 \mu_2^{2}\right)^{3}
R_4=\frac{\left(a^{12} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3}+a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a^{12} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+10 a^{12} \alpha_1^{5} b^{9} \beta_2^{5} \mu_1^{10} u^{3}+4 a^{11} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+a^{11} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +2 a^{11} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3}+10 a^{11} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +2 a^{11} \alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+2 a^{10} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +3 a^{10} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +3 a^{10} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{10} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+10 a^{12} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+45 a^{12} \alpha_1^{5} b^{8} \beta_2^{5} \mu_1^{10} u^{3}+2 a^{11} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{11} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+36 a^{11} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+10 a^{11} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +20 a^{11} \alpha_1^{5} b^{9} \beta_2^{5} \mu_1^{10} u^{3}+5 a^{11} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+45 a^{11} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +18 a^{11} \alpha_1^{4} \alpha_2 b^{9} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+6 a^{10} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+2 a^{10} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{10} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+2 a^{10} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a^{10} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{10} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3}+2 a^{10} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +18 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +29 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +13 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+31 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+18 a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+3 a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +9 a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+45 a^{12} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+120 a^{12} \alpha_1^{5} b^{7} \beta_2^{5} \mu_1^{10} u^{3}+18 a^{11} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+38 a^{11} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+144 a^{11} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+45 a^{11} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +90 a^{11} \alpha_1^{5} b^{8} \beta_2^{5} \mu_1^{10} u^{3}+a^{11} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +45 a^{11} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+120 a^{11} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +72 a^{11} \alpha_1^{4} \alpha_2 b^{8} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+a^{10} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{10} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+6 a^{10} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+48 a^{10} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+18 a^{10} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +72 a^{10} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+19 a^{10} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +9 a^{10} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +10 a^{10} \alpha_1^{5} b^{9} \beta_2^{5} \mu_1^{10} u^{3}+14 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +19 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+72 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +126 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +104 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+144 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +36 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+2 a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+72 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{9} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+a^{9} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{9} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+4 a^{9} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{9} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{9} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+a^{9} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +2 a^{9} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{9} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +8 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +52 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +28 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+76 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+28 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +26 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+86 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +56 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +45 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+52 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+6 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +24 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +9 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +9 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+21 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +37 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+19 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{7} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+120 a^{12} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+210 a^{12} \alpha_1^{5} b^{6} \beta_2^{5} \mu_1^{10} u^{3}+72 a^{11} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+162 a^{11} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+336 a^{11} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+120 a^{11} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +240 a^{11} \alpha_1^{5} b^{7} \beta_2^{5} \mu_1^{10} u^{3}+9 a^{11} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +180 a^{11} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+210 a^{11} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +168 a^{11} \alpha_1^{4} \alpha_2 b^{7} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+8 a^{10} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+68 a^{10} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+54 a^{10} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+168 a^{10} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+72 a^{10} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +288 a^{10} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+81 a^{10} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +36 a^{10} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +45 a^{10} \alpha_1^{5} b^{8} \beta_2^{5} \mu_1^{10} u^{3}+a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{10} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +112 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+90 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +162 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+168 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +324 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +364 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+396 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +144 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{10} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +16 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+32 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+168 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{9} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{9} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{9} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+28 a^{9} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+8 a^{9} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +96 a^{9} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+34 a^{9} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{9} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +36 a^{9} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+9 a^{9} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +17 a^{9} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +11 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+18 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +54 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+92 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+27 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+3 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+28 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +200 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +196 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+320 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +45 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+117 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +208 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+368 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +18 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +6 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +6 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+16 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+196 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +120 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+200 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+144 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{5} b^{10} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+8 a^{8} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+2 a^{8} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{8} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+2 a^{8} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{8} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +10 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +20 a^{8} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +23 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+59 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +9 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+50 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+208 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +27 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +9 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+9 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +13 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+79 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+161 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +153 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+34 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+153 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+50 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+100 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +28 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+3 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +33 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+25 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +51 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+57 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +72 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+210 a^{12} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+252 a^{12} \alpha_1^{5} b^{5} \beta_2^{5} \mu_1^{10} u^{3}+168 a^{11} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+408 a^{11} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+504 a^{11} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+210 a^{11} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +420 a^{11} \alpha_1^{5} b^{6} \beta_2^{5} \mu_1^{10} u^{3}+36 a^{11} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +420 a^{11} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+252 a^{11} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +252 a^{11} \alpha_1^{4} \alpha_2 b^{6} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+28 a^{10} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+256 a^{10} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+217 a^{10} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+336 a^{10} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+168 a^{10} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +672 a^{10} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+204 a^{10} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +84 a^{10} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +120 a^{10} \alpha_1^{5} b^{7} \beta_2^{5} \mu_1^{10} u^{3}+8 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +50 a^{10} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +392 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+240 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +612 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+28 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+252 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +546 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +728 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+714 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +336 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+8 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +16 a^{10} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+112 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+252 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +30 a^{9} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+96 a^{9} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+34 a^{9} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+84 a^{9} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+28 a^{9} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +336 a^{9} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+128 a^{9} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{9} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +144 a^{9} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+36 a^{9} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +64 a^{9} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +6 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +15 a^{9} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +77 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+72 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +406 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+378 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +14 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+217 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+23 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+56 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +448 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +588 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+784 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +120 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+288 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +728 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+928 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +72 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +9 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +5 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{9} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +42 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+147 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+144 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +46 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+120 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+14 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+392 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +210 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+448 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +168 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+336 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{8} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{8} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+a^{8} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+6 a^{8} \alpha_1^{5} b^{9} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+56 a^{8} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+15 a^{8} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{8} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +48 a^{8} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+16 a^{8} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +30 a^{8} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{8} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+43 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+82 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+78 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+168 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+17 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+3 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+77 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +156 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+217 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+184 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +392 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+796 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +108 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+42 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+36 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +104 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+308 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +30 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+25 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+64 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +45 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+83 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+164 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+24 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+126 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+539 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +372 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+204 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+539 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+184 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +112 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+368 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{7} \alpha_1^{5} b^{10} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+4 a^{7} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+a^{7} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{7} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{7} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +20 a^{7} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +10 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+14 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +22 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +52 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+160 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+16 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +28 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+188 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+12 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+24 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +40 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+40 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+176 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +116 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+154 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +192 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+68 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+420 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +288 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+16 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+92 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+80 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +6 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+3 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +11 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+18 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +45 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+75 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +99 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +31 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+57 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +21 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +29 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +16 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +2 a^{6} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+252 a^{12} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+210 a^{12} \alpha_1^{5} b^{4} \beta_2^{5} \mu_1^{10} u^{3}+252 a^{11} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+672 a^{11} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+504 a^{11} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+252 a^{11} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +504 a^{11} \alpha_1^{5} b^{5} \beta_2^{5} \mu_1^{10} u^{3}+84 a^{11} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +630 a^{11} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+210 a^{11} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +252 a^{11} \alpha_1^{4} \alpha_2 b^{5} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+56 a^{10} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+560 a^{10} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+512 a^{10} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+420 a^{10} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+252 a^{10} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +1008 a^{10} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+336 a^{10} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +126 a^{10} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +210 a^{10} \alpha_1^{5} b^{6} \beta_2^{5} \mu_1^{10} u^{3}+28 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +184 a^{10} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +784 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+420 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +1344 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+56 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+252 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +630 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +910 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+882 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +504 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+28 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +112 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+224 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+252 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +98 a^{9} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+338 a^{9} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+128 a^{9} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+140 a^{9} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+56 a^{9} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +672 a^{9} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+280 a^{9} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +112 a^{9} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +336 a^{9} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+84 a^{9} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +140 a^{9} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +44 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +115 a^{9} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +231 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+168 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +1330 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+912 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +42 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+768 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+77 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+70 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +644 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +980 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1232 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +210 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+462 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +1456 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+1526 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +112 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +168 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+14 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +37 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +88 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+441 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+336 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +154 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+392 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+42 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+490 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +252 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+644 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +280 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+504 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +42 a^{8} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+60 a^{8} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{8} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+15 a^{8} \alpha_1^{5} b^{8} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+168 a^{8} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+49 a^{8} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{8} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{8} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+56 a^{8} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +98 a^{8} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +28 a^{8} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +15 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +20 a^{8} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+280 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+296 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +6 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+548 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+624 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +40 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+128 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+22 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+147 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +390 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+455 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+392 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +1176 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1764 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +252 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+126 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+84 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +364 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+700 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +98 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +19 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +57 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +30 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +5 a^{8} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+150 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+224 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+540 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+592 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+44 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+168 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+40 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +126 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+1029 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +588 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+510 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1085 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +420 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+392 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +336 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+784 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +24 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +4 a^{7} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{7} \alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+12 a^{7} \alpha_1^{5} b^{9} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+28 a^{7} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+7 a^{7} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +13 a^{7} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +14 a^{7} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+63 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+148 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +3 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+50 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+152 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +6 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+50 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+42 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +312 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+529 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+24 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+56 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +196 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+644 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +84 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+78 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+84 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +14 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+101 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+288 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +216 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+18 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+123 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+296 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+16 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +342 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +252 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+531 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+490 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +420 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+408 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1343 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +672 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+308 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+19 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+32 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+105 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+228 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+168 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +a^{6} \alpha_1^{5} b^{10} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+a^{6} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +20 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{6} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+20 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+38 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+143 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+56 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +80 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+40 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +17 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+65 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+114 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +147 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+477 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +357 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +14 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+49 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +105 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+34 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+381 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +336 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+16 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +10 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +119 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +91 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+34 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+125 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+76 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+152 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +10 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +33 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +27 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+75 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +129 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+19 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +56 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +14 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +39 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+63 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +a^{5} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{5} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+210 a^{12} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+120 a^{12} \alpha_1^{5} b^{3} \beta_2^{5} \mu_1^{10} u^{3}+252 a^{11} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+756 a^{11} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+336 a^{11} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+210 a^{11} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +420 a^{11} \alpha_1^{5} b^{4} \beta_2^{5} \mu_1^{10} u^{3}+126 a^{11} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +630 a^{11} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+120 a^{11} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +168 a^{11} \alpha_1^{4} \alpha_2 b^{4} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+70 a^{10} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+784 a^{10} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+784 a^{10} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+336 a^{10} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+252 a^{10} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +1008 a^{10} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+378 a^{10} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +126 a^{10} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +252 a^{10} \alpha_1^{5} b^{5} \beta_2^{5} \mu_1^{10} u^{3}+56 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +392 a^{10} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +980 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+504 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +1890 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+70 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+168 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +504 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +728 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+756 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +504 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +112 a^{10} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +140 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+280 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+168 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +182 a^{9} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+686 a^{9} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+280 a^{9} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+140 a^{9} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+70 a^{9} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +840 a^{9} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+392 a^{9} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +140 a^{9} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +504 a^{9} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+126 a^{9} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +196 a^{9} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +140 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +386 a^{9} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +385 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+252 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2478 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1428 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +70 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1568 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+147 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+56 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +616 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +980 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1288 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +252 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+504 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +1820 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+1708 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +140 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +252 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+42 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +63 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +119 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +280 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +210 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+735 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+504 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +294 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+728 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+70 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+392 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +210 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+616 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +280 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+504 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +127 a^{8} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+196 a^{8} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+28 a^{8} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+20 a^{8} \alpha_1^{5} b^{7} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+280 a^{8} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+91 a^{8} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +35 a^{8} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +336 a^{8} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+112 a^{8} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +182 a^{8} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +56 a^{8} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +100 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +140 a^{8} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +30 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+777 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+616 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +15 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1664 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1344 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +114 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+420 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+70 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+175 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +520 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+595 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +126 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+532 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +1960 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+2492 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +378 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+210 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +126 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+126 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +728 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+1022 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +182 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +64 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +204 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +68 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +200 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +32 a^{8} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +105 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+375 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+342 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1497 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1232 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +105 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+508 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+114 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +126 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+1225 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +630 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+680 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1365 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +504 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+532 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +560 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+1064 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +70 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{8} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +60 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+140 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +26 a^{7} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+14 a^{7} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+30 a^{7} \alpha_1^{5} b^{8} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+84 a^{7} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+21 a^{7} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +36 a^{7} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +42 a^{7} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +15 a^{7} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +44 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+379 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+476 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +17 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+326 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+504 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +38 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+28 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+7 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+100 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+70 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +126 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +780 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+990 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+60 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+112 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +588 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1260 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +168 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+216 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+168 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +42 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +50 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +153 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +40 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+42 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +119 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+555 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+896 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+114 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+739 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+952 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +119 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+104 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+38 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +540 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +336 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+890 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +434 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+882 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +588 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+1020 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+2430 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +1008 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+112 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +168 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+588 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +72 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +5 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{7} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+95 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+84 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +68 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+176 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+360 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+280 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +a^{6} \alpha_1^{5} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{6} \alpha_1^{5} b^{9} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+6 a^{6} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+41 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+132 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +3 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+68 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+102 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +156 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+417 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +63 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+44 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +63 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+168 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+36 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +63 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+31 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+62 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+153 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+512 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+81 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+264 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+40 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +104 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+160 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+306 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +273 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1286 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +735 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +42 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+147 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +203 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+204 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1089 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +672 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+88 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +63 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+84 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+77 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+124 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +161 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+136 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+310 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +112 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+204 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+408 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{6} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +10 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2 a^{5} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+10 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+34 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +42 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +80 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +16 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +52 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+174 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+36 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +78 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+426 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +396 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+14 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +36 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+114 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +28 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+68 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+112 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +108 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+68 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+334 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+136 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +28 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+20 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +33 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+25 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +73 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +42 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +23 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+63 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +72 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{4} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +5 a^{4} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +6 a^{4} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{4} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a^{3} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{3} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+120 a^{12} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+45 a^{12} \alpha_1^{5} b^{2} \beta_2^{5} \mu_1^{10} u^{3}+168 a^{11} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+588 a^{11} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+144 a^{11} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+120 a^{11} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +240 a^{11} \alpha_1^{5} b^{3} \beta_2^{5} \mu_1^{10} u^{3}+126 a^{11} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +420 a^{11} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+45 a^{11} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +72 a^{11} \alpha_1^{4} \alpha_2 b^{3} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+56 a^{10} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+728 a^{10} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+812 a^{10} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+168 a^{10} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+168 a^{10} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +672 a^{10} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+294 a^{10} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +84 a^{10} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +210 a^{10} \alpha_1^{5} b^{4} \beta_2^{5} \mu_1^{10} u^{3}+70 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +532 a^{10} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +784 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+420 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +1764 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+56 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+72 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +276 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +364 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+444 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +336 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+70 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +140 a^{10} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +112 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+224 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+72 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +210 a^{9} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+882 a^{9} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+392 a^{9} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+84 a^{9} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+56 a^{9} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +672 a^{9} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+364 a^{9} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +112 a^{9} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +504 a^{9} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+126 a^{9} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +182 a^{9} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +252 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +742 a^{9} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +385 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+252 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2870 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1512 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +70 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+2030 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+175 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+28 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +392 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +588 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+896 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +210 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+378 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +1456 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+1316 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +112 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +252 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+70 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +105 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +217 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +504 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +210 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+735 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+504 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +350 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+840 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+70 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+196 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +120 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+392 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +168 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+336 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +216 a^{8} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+364 a^{8} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+56 a^{8} \alpha_1^{5} b^{7} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+15 a^{8} \alpha_1^{5} b^{6} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+280 a^{8} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+105 a^{8} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +35 a^{8} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +420 a^{8} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+140 a^{8} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +210 a^{8} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +70 a^{8} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +286 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +424 a^{8} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +40 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+1190 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+812 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +20 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2844 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1848 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +180 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+784 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+126 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+133 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +390 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+497 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +126 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+476 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +1960 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+2324 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +378 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+210 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +126 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+126 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +910 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+994 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +210 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +174 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +321 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +420 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +199 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +572 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +87 a^{8} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +140 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+500 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+560 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+540 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+2290 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1624 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +140 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+864 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+180 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+126 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+931 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +462 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+510 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1099 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +420 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+476 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +560 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+952 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +70 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +30 a^{8} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +80 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+160 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+84 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +72 a^{7} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+42 a^{7} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+40 a^{7} \alpha_1^{5} b^{7} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+140 a^{7} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+35 a^{7} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +55 a^{7} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +70 a^{7} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +120 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +95 a^{7} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +100 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+961 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+868 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +40 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+906 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+952 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +102 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+84 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+21 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+100 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+70 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +140 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +1040 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+1145 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +210 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+80 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +980 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1540 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +210 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+330 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +210 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+210 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +70 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +27 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +116 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +282 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +483 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +27 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +62 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +58 a^{7} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +40 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1260 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1568 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +756 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+306 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1871 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1736 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+42 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+288 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+102 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +510 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +294 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+895 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +448 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+980 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +546 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+1360 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+2715 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +1008 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+160 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+700 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +110 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +5 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +27 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +64 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{7} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +80 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+190 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +160 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+400 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+105 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+340 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+280 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +6 a^{6} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+15 a^{6} \alpha_1^{5} b^{8} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+15 a^{6} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{6} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +60 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+226 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+372 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +16 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+72 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+198 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +12 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+200 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+150 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +390 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+675 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +105 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+100 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+280 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+90 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +105 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +225 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+138 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+162 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+112 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+764 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1392 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+84 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+36 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+446 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+744 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +112 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+50 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +156 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+210 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+450 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +315 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+960 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1900 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +945 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+245 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +245 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+510 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1725 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+200 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +5 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +10 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{6} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +112 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+346 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+324 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +28 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+64 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+240 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+56 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +350 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +175 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+204 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+410 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+300 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+600 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{6} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+58 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +8 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+50 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+80 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +45 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+15 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+51 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+108 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+103 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+116 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +208 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+376 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+90 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +125 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1005 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +675 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+63 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+285 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +45 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+18 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+36 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+52 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+117 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+216 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+32 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+52 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+132 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+245 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +165 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+272 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+726 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+320 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +36 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+3 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+6 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{5} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+6 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +52 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +24 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+40 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{4} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+10 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +5 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +90 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+13 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+153 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+125 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +185 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +26 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+178 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +60 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+35 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +55 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+34 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+293 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +180 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +11 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+19 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +26 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +16 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+52 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+15 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +42 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+5 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +40 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+a^{3} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +3 a^{3} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{3} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{3} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{3} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+45 a^{12} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+10 a^{12} \alpha_1^{5} b\beta_2^{5} \mu_1^{10} u^{3}+72 a^{11} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+312 a^{11} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+36 a^{11} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+45 a^{11} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +90 a^{11} \alpha_1^{5} b^{2} \beta_2^{5} \mu_1^{10} u^{3}+84 a^{11} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +180 a^{11} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+10 a^{11} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +18 a^{11} \alpha_1^{4} \alpha_2 b^{2} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+28 a^{10} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+448 a^{10} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+574 a^{10} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+48 a^{10} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+72 a^{10} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +288 a^{10} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+156 a^{10} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +36 a^{10} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +120 a^{10} \alpha_1^{5} b^{3} \beta_2^{5} \mu_1^{10} u^{3}+56 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +476 a^{10} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +392 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+240 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +1092 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+28 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+18 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +99 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +104 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+171 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +144 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +112 a^{10} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+112 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+18 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +154 a^{9} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+742 a^{9} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+364 a^{9} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+28 a^{9} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+28 a^{9} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +336 a^{9} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+224 a^{9} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{9} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +336 a^{9} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+84 a^{9} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +112 a^{9} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +280 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +896 a^{9} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +231 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+168 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2114 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1092 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +42 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1722 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+133 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +160 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +196 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+400 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +120 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+192 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +728 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+688 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +168 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+70 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +105 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +245 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +560 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +35 a^{9} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+441 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+336 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +266 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+616 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+42 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+56 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +45 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+160 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+144 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +225 a^{8} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+420 a^{8} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+70 a^{8} \alpha_1^{5} b^{6} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+6 a^{8} \alpha_1^{5} b^{5} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+168 a^{8} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+77 a^{8} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{8} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +336 a^{8} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+112 a^{8} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +154 a^{8} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +56 a^{8} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +456 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +724 a^{8} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +30 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+1085 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+700 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +15 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2980 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1680 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +170 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+910 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+140 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+63 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +156 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+259 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+280 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +1176 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1428 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +252 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+126 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+84 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +728 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+644 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +154 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +260 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +470 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +546 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +326 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +912 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +130 a^{8} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +105 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+375 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +210 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+510 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+2085 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1400 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +105 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+280 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+900 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+170 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+441 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +228 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+204 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+553 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+280 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +336 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+560 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +20 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +40 a^{8} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +60 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+120 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+28 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +110 a^{7} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+70 a^{7} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+30 a^{7} \alpha_1^{5} b^{6} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+140 a^{7} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+35 a^{7} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +50 a^{7} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +70 a^{7} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +304 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +256 a^{7} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +120 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+1325 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+980 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +50 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1390 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1120 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +150 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+140 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+35 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+50 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+42 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +98 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +780 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+836 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+60 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+112 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +980 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+1204 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +168 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+300 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+168 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +70 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +282 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +663 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +861 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +163 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +608 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +141 a^{7} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +40 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +350 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1510 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1680 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +756 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+450 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+2575 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1960 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +350 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+440 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+150 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +288 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+540 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +308 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+686 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +336 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+1020 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1912 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +672 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+112 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+532 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +80 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+190 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +200 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+480 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+42 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+192 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+168 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +15 a^{6} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{6} \alpha_1^{5} b^{7} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+20 a^{6} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +80 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +34 a^{6} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +122 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+515 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+580 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +35 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+180 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+320 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +30 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+200 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+130 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +520 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+655 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +105 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+120 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+280 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +35 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+120 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +105 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +22 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +104 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +348 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +615 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +160 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +52 a^{6} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+104 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+242 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+230 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+245 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1551 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2080 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +1050 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+156 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+90 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1015 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1160 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +245 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +104 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+155 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+390 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +231 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+960 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1655 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +777 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+245 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +189 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+680 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+1635 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +672 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+140 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +40 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +22 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +140 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +22 a^{6} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +36 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +208 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+614 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+460 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +42 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+140 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+488 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+104 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+10 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +245 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +119 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+136 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+305 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +112 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+260 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +240 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+520 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +40 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{6} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +a^{5} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +36 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+50 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+140 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +5 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+30 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +12 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+100 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +140 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +20 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +55 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +195 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +11 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+52 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+201 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+240 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +11 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+463 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1040 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +700 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+78 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+100 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +312 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+424 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+120 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+1260 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +690 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+112 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +120 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+380 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+80 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +5 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+66 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+124 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+110 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+104 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+467 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+480 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +77 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+144 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+52 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+48 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+128 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +35 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +150 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+408 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+824 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+36 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+80 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+400 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +64 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+9 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+22 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+56 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{5} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+4 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +48 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +24 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+40 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +4 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+20 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{4} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+37 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+92 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+192 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +225 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+22 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +104 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+282 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +120 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+250 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +250 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +60 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+18 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+60 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+88 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+79 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+184 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +44 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+294 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +80 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+70 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +70 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+136 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+542 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +240 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+42 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+80 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+6 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+13 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+6 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{4} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+15 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+27 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +44 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +48 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+88 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+11 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +44 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+20 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +20 a^{3} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+20 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+152 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +60 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+10 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+84 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +80 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+3 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +10 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+48 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+44 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{3} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+a^{2} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +16 a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{2} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{2} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{2} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{2} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +a\alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+10 a^{12} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{12} \alpha_1^{5} \beta_2^{5} \mu_1^{10} u^{3}+18 a^{11} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+108 a^{11} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+4 a^{11} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+10 a^{11} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +20 a^{11} \alpha_1^{5} b\beta_2^{5} \mu_1^{10} u^{3}+36 a^{11} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +45 a^{11} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{11} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +2 a^{11} \alpha_1^{4} \alpha_2  b\beta_2^{5} \mu_1^{9} \mu_2 u^{3}+8 a^{10} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+176 a^{10} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+272 a^{10} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+6 a^{10} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+18 a^{10} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +72 a^{10} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+54 a^{10} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +9 a^{10} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +45 a^{10} \alpha_1^{5} b^{2} \beta_2^{5} \mu_1^{10} u^{3}+28 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +280 a^{10} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +112 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+90 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +432 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +21 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +13 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+39 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +36 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+28 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +56 a^{10} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +16 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+32 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +70 a^{9} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+406 a^{9} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+224 a^{9} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+4 a^{9} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+8 a^{9} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +96 a^{9} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+88 a^{9} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{9} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +144 a^{9} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+36 a^{9} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +44 a^{9} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +196 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +700 a^{9} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +77 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+72 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +966 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+528 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +14 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+952 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+63 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +38 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +28 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+104 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +45 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+63 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +208 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+233 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +72 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+42 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +63 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +84 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +175 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +392 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +42 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+147 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+144 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +126 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+280 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+14 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+38 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +146 a^{8} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+308 a^{8} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+56 a^{8} \alpha_1^{5} b^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{8} \alpha_1^{5} b^{4} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+56 a^{8} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+35 a^{8} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{8} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{8} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+56 a^{8} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +70 a^{8} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +28 a^{8} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +440 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +760 a^{8} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+588 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+392 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +6 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1948 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1008 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +96 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+672 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+98 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+17 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+77 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+104 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +392 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+556 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +108 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+42 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +36 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+36 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +364 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+268 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +70 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +230 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +405 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +462 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +325 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +880 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +115 a^{8} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+150 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+224 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+288 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1128 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+784 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+196 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+584 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+96 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +9 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+119 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +72 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+34 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+159 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+104 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +112 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+208 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +30 a^{8} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +24 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+48 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +100 a^{7} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+70 a^{7} \alpha_1^{5} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+12 a^{7} \alpha_1^{5} b^{5} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+84 a^{7} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+21 a^{7} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +27 a^{7} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +42 a^{7} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +420 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +380 a^{7} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +80 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+1065 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+700 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +35 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1270 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+840 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +130 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+140 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+35 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+10 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+14 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +42 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +312 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+375 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+24 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+56 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +588 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+588 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +84 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+162 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +84 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+84 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +42 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +370 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +835 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +945 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +235 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +840 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +185 a^{7} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+42 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +245 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1005 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +504 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+390 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+2065 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1400 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +245 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+400 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+130 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +90 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+181 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +136 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+294 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +132 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+408 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+825 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +288 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +28 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +168 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+252 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +70 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +160 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{7} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +40 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+95 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+84 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +140 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+320 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+20 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+7 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+60 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+56 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +20 a^{6} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+15 a^{6} \alpha_1^{5} b^{6} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+15 a^{6} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +176 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +80 a^{6} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +128 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+620 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+540 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +40 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+240 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+310 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +40 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+66 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +390 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+381 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +63 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+80 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +63 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+168 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+90 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +63 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+93 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +38 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +222 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +705 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +925 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +93 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +65 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +352 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +111 a^{6} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+208 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+190 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+280 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+1624 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +840 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+144 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+120 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+1220 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+1080 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +280 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+80 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+40 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+13 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+61 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+198 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +105 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+845 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +399 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+35 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +42 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+147 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +91 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+510 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+927 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +336 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+160 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +63 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+84 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +38 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +93 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +262 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +38 a^{6} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +192 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+536 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+380 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +28 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+160 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+512 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+96 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +91 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +49 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+34 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+121 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+132 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+264 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{6} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +5 a^{5} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +64 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+100 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+180 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+40 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +8 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+100 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+70 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +105 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +15 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +45 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+15 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +38 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +46 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +237 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +450 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +56 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +23 a^{5} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +15 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+88 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+304 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +15 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+822 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+1280 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +700 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+132 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+200 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+360 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +25 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +208 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+261 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+90 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +69 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+480 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+885 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +423 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+98 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+285 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +168 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+80 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +45 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+38 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +17 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +42 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +160 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +38 a^{5} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+90 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+156 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+176 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+718 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+560 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +105 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+256 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+88 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+22 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+62 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+175 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +81 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+272 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+511 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+280 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+9 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+30 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+72 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{5} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +22 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+20 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +a^{4} \alpha_1^{4} \alpha_2 b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +8 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+20 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +6 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+20 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +23 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +99 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{4} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+128 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+168 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+104 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+368 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +300 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +156 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+258 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +90 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+250 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +190 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+42 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +60 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+10 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+10 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +5 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{4} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+60 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+176 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+152 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+276 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+336 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +70 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +36 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +168 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+234 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +60 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+70 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +50 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+204 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+498 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +180 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+54 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+80 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+16 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+32 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+2 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+20 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+72 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{4} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+9 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+17 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +36 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +48 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+72 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +7 a^{3} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+38 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+32 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +60 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+15 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +66 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +40 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+44 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+72 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+20 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+76 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+24 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+24 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+204 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +60 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+10 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+126 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +80 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+18 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +18 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+6 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+21 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+3 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+2 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{3} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+4 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+3 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +12 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +52 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+55 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +24 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+60 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +10 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{3} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+10 a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +6 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+16 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +42 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +24 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+7 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +3 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+39 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{2} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3}+4 a^{2} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a\alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +3 a\alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+3 a \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +5 a \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +a^{12} \alpha_1^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a^{11} \alpha_1^{5} b\beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+22 a^{11} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{11} \alpha_1^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +2 a^{11} \alpha_1^{5} \beta_2^{5} \mu_1^{10} u^{3}+9 a^{11} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +5 a^{11} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{10} \alpha_1^{5} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+40 a^{10} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+82 a^{10} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a^{10} \alpha_1^{5} b\beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{10} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+11 a^{10} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a^{10} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +10 a^{10} \alpha_1^{5} b\beta_2^{5} \mu_1^{10} u^{3}+8 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +104 a^{10} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +14 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+20 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +99 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{10} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +4 a^{10} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{10} \alpha_1^{4} \alpha_2  b\beta_2^{5} \mu_1^{9} \mu_2 u^{3}+8 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +16 a^{10} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +2 a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+18 a^{9} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+138 a^{9} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+88 a^{9} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{9} \alpha_1^{5} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{9} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+20 a^{9} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{9} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +36 a^{9} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+9 a^{9} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +10 a^{9} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +84 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +350 a^{9} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +11 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+18 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +250 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+162 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+328 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+17 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+12 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +26 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+46 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +18 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_2^{5} \mu_1^{9} \mu_2 u^{3}+14 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +77 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +168 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +7 a^{9} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +6 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+21 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+36 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +34 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+72 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +57 a^{8} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+140 a^{8} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+28 a^{8} \alpha_1^{5} b^{4} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+8 a^{8} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+9 a^{8} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +48 a^{8} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+16 a^{8} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +18 a^{8} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{8} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +260 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +500 a^{8} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+175 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+136 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+768 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+384 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +30 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+308 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+42 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +9 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+22 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+124 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +27 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +9 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+9 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +104 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+65 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +18 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +120 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +204 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +252 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +200 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +520 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +60 a^{8} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+25 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+64 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +45 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+90 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+335 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+272 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+84 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+228 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+30 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +13 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+22 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +16 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+44 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{8} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+54 a^{7} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+42 a^{7} \alpha_1^{5} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{7} \alpha_1^{5} b^{4} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+28 a^{7} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+7 a^{7} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +8 a^{7} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +14 a^{7} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +340 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +335 a^{7} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +28 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+493 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+308 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +13 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+690 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+392 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +66 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+84 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+21 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +52 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+94 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+16 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +196 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+164 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+48 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+24 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +14 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +45 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +280 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +600 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +651 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +45 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +200 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +680 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +140 a^{7} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +91 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+351 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+448 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +216 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+198 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+953 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+616 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +91 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+42 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+216 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+66 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+12 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+26 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +35 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+70 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+68 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+198 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +72 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+16 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +56 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+68 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +16 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +5 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +45 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +100 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{7} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+19 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+28 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +52 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+112 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +15 a^{6} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+6 a^{6} \alpha_1^{5} b^{5} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+6 a^{6} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +204 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +100 a^{6} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +72 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+415 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+300 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +25 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+180 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+180 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +30 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+20 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+18 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +156 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+123 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+28 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+56 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +7 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+36 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +21 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+92 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +32 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +248 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +740 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +825 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +92 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +80 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +408 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +124 a^{6} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+44 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+87 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+90 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+175 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+911 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+960 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+66 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+90 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+815 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+600 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +175 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+54 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +27 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+232 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +117 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +14 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+49 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +25 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+204 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+291 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +96 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+28 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +92 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +248 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +88 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+229 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+180 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+100 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+288 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+44 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+14 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +11 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +16 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+36 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +24 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+72 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{6} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+52 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +10 a^{5} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +56 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+100 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+130 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +10 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+30 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+50 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+26 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +42 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +6 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+20 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+6 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+69 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +55 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +84 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +402 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +550 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +69 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +104 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +9 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+72 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+216 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+180 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +9 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+718 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+880 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +420 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+108 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+200 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+260 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +52 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+82 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+36 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +22 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+240 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+330 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +144 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +36 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+114 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +56 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+40 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+55 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +69 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +248 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +55 a^{5} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+54 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+84 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+70 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+144 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+522 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+360 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +63 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+40 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+224 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+72 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+68 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+162 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +60 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+104 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +24 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +2 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+3 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+18 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+40 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{5} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+4 a^{5} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{4} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +12 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+20 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +4 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+10 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +5 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +32 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +84 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +186 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+162 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+152 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+156 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+352 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +225 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+40 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +104 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+117 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +36 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+125 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +77 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+28 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+5 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +28 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +18 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +100 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +14 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+72 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+180 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+128 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +14 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+48 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+354 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+304 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +84 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+48 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +56 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+88 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+35 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +19 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+136 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+227 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +72 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +15 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+40 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+14 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+25 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+24 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+76 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+14 a^{4} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +16 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+28 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +5 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +27 a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{3} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+7 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+54 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+48 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +60 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+9 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +44 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +20 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+15 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+5 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{3} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +14 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+18 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+108 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+96 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +14 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+60 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+108 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +84 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+120 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +30 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+5 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+84 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +40 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+18 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+5 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+14 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+41 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+5 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+6 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+40 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+14 a^{3} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +6 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+26 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +8 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +24 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+36 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +8 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +6 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+28 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+14 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +42 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +16 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+3 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+3 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+2 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+15 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+3 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{2} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+8 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+5 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +3 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +26 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+33 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +12 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{2} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+2 a\alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +4 a\alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +3 a\alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+4 a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+5 a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +10 a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a\alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3}+2 a\alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+\alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +2 a^{11} \alpha_1^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{11} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{10} \alpha_1^{5} b\beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+14 a^{10} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{10} \alpha_1^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a^{10} \alpha_1^{5} \beta_2^{5} \mu_1^{10} u^{3}+a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +22 a^{10} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{10} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +10 a^{10} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{10} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +2 a^{9} \alpha_1^{5} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+26 a^{9} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+20 a^{9} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a^{9} \alpha_1^{5} b\beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{9} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3}+a^{9} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +a^{9} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +20 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +106 a^{9} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +28 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+28 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +63 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{9} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a^{9} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +4 a^{9} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{9} \alpha_1^{4} \alpha_2  b\beta_2^{5} \mu_1^{9} \mu_2 u^{3}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +9 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +19 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +40 a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{9} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{8} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+36 a^{8} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{8} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+a^{8} \alpha_1^{5} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +6 a^{8} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{3}+2 a^{8} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{8} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +90 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +200 a^{8} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +22 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+26 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +164 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+84 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +4 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+80 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+10 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +12 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v +13 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{3}+7 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +34 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +55 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +84 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +73 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +180 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +17 a^{8} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +8 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +10 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+42 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+52 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +20 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+48 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +2 a^{8} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +16 a^{7} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+14 a^{7} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{7} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{3}+a^{7} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +a^{7} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +2 a^{7} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +160 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +175 a^{7} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+119 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+76 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+206 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+104 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +18 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+28 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+7 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +10 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v +28 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{3}+20 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+3 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +2 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +120 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +240 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +273 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +15 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +100 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +320 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +60 a^{7} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+50 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+96 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+54 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+229 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+152 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+14 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+64 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+18 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+20 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{3}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +15 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +32 a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{7} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +8 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+6 a^{6} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+a^{6} \alpha_1^{5} b^{4} \beta_1^{4} \beta_2 \mu_1^{6} \mu_2^{4} u^{3}+a^{6} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +131 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +70 a^{6} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +20 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+146 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+92 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +8 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+72 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+58 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +12 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+2 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2} v +26 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{3}+17 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+8 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+6 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +13 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +152 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +420 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +435 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +55 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +262 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +76 a^{6} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +8 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+14 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+22 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+252 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+272 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +120 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+36 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+286 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+184 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +56 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+26 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2} v +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+34 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{3}+39 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2} v +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2} v +13 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +48 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +122 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +13 a^{6} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +16 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+38 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+44 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +32 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+80 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +48 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +10 a^{5} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +24 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+50 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+50 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +5 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +10 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{3}+4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +7 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+55 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +37 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +76 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +334 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +375 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +55 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +96 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +38 a^{5} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +2 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+28 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+69 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +2 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+307 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+320 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +140 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+42 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+100 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+100 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +35 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +10 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{3}+51 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{2}+19 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+37 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +11 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +55 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +184 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +37 a^{5} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +56 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+173 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+120 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +14 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+96 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+28 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+20 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{3}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{5} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+8 a^{5} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{4} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +8 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{3}+2 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +37 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +114 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +174 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+16 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+88 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+68 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+104 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+168 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +90 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+24 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2} v +26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{3}+21 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} uv^{2}+25 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +13 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+7 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} uv^{2}+a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} uv^{2}+37 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +27 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +122 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +37 a^{4} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+36 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+72 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+52 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+196 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+136 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +42 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+32 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+16 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+7 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2} v +3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+34 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{3}+41 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2} v +4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+6 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+12 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+32 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{4} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{4} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +13 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +39 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+5 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+34 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+32 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +30 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{3}+2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +11 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+2 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+13 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +22 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +32 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +13 a^{3} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +10 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+18 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+84 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+56 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +10 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+60 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+68 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +21 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2} v +28 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{3}+26 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} uv^{2}+21 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+2 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+10 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+23 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+2 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+6 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+32 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2} v +8 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{3}+8 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +4 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} uv^{2}+a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +5 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{2} \alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+24 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+26 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +6 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{3}+4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +14 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} uv^{2}+a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+22 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+8 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2} v +13 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{3}+9 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +4 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2} v +2 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v +2 a\alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+4 a\alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a\alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v +a\alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{2}+a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+3 a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{3}+2 a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +5 a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v +2 a\alpha_2^{5} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3}+\alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v +\alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3}+a^{10} \alpha_1^{5} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a^{10} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{9} \alpha_1^{5} b\beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+2 a^{9} \alpha_1^{5} b \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+2 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +17 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{9} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +5 a^{9} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{8} \alpha_1^{5} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{8} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+a^{8} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2}+16 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +44 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +14 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +9 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +32 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+4 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{7} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{7} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2}+40 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +50 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +11 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +26 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+12 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+4 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +26 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +47 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +63 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +27 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +80 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +13 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+21 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2}+8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +4 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{6} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{3} u^{2}+44 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +26 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+21 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+8 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +2 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +48 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +120 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +125 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +20 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +88 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+25 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+32 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u^{2}+41 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+24 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{7} \mu_2^{3} u^{2}+2 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} \mu_1^{6} \mu_2^{4} u^{2}+2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +28 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+22 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +5 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+10 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+8 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+2 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u v +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +11 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +34 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +135 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +135 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +5 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +44 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +17 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +4 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u^{2}+51 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+48 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +7 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+11 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +21 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +64 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +11 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+19 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u^{2}+16 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +2 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+2 a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u v +14 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +68 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +81 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +14 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +8 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u^{2}+17 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+12 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+26 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+32 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u v +18 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +10 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +14 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +64 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +18 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +6 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u^{2}+39 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+24 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+8 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u^{2}+4 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{4} \mu_2^{6} u^{2}+2 a^{4} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+4 a^{4} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +11 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +12 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +25 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{4} \mu_2^{6} u^{2}+a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+10 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u v +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+11 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +15 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +28 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +11 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u^{2}+20 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+12 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+20 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+16 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +7 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+3 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+2 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u^{2}+8 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{3} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v^{2}+2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +8 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+8 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u v +a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+2 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u^{2}+7 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u^{2}+2 a^{2} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2}+a\alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a\alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+2 a\alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u v +a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2}+a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+4 a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2}+a \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2}+\alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{9} u^{2}+a^{9} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +4 a^{8} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{8} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +4 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +6 a^{7} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +2 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +8 a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{7} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +6 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +4 a^{6} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +13 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +12 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +3 a^{6} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +2 a^{6} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +4 a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +a^{5} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +21 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +20 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} u +8 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +3 a^{5} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +8 a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{5} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +a^{4} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{6} \mu_2^{4} u +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +15 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +2 a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{6} \mu_2^{4} u +a^{4} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} \mu_1^{5} \mu_2^{5} u +3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{5} \mu_2^{5} u +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +4 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{3} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} u +8 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +3 a^{3} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +a^{2} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{5} \mu_2^{5} v +a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{6} u +3 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u +2 a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{6} u +a^{2} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} u +a\alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} u \right) \left(a b \mu_1  +a \mu_1  +b \mu_2  \right) \left(1+b \right)}{a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +4 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +4 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{4} \alpha_1^{2} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a\alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}}
R_5=\frac{\left(1+b \right)^{2} \left(a b \mu_1  +a \mu_1  +b \mu_2  \right)^{2} u \left(a^{2} \alpha_1 b^{2} \beta_2 \mu_1^{2}+2 a^{2} \alpha_1  b \beta_2 \mu_1^{2}+a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  +a^{2} \alpha_1  \beta_2 \mu_1^{2}+a \alpha_1  b \beta_1  \mu_1  \mu_2  +\alpha_2 b^{2} \beta_1 \mu_2^{2}\right) \left(a^{17} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +15 a^{17} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +a^{17} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{15} u^{4}+4 a^{16} \alpha_1^{7} b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +4 a^{16} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +a^{16} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +a^{16} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{14} \mu_2 u^{4} v +a^{16} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +5 a^{16} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +2 a^{15} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{2}+a^{15} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+a^{17} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3}+105 a^{17} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +14 a^{17} \alpha_1^{7} b^{13} \beta_2^{7} \mu_1^{15} u^{4}+56 a^{16} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +6 a^{16} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{4}+59 a^{16} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +16 a^{16} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +3 a^{16} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{15} u^{4}+14 a^{16} \alpha_1^{7} b^{13} \beta_2^{7} \mu_1^{14} \mu_2 u^{4} v +3 a^{16} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v +14 a^{16} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +70 a^{16} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +2 a^{16} \alpha_1^{6} \alpha_2 b^{14} \beta_2^{7} \mu_1^{14} \mu_2 u^{4}+6 a^{15} \alpha_1^{7} b^{15} \beta_1^{3} \beta_2^{4} \mu_1^{12} \mu_2^{3} u^{3} v +16 a^{15} \alpha_1^{7} b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +4 a^{15} \alpha_1^{7} b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{3} v +6 a^{15} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +4 a^{15} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +6 a^{15} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{4} v +a^{15} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{2}+2 a^{15} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{14} \mu_2 u^{4} v +4 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +26 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{3} v +32 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+4 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +25 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +5 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{12} \mu_2^{3} u^{3} v +14 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{2}+2 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_2^{7} \mu_1^{13} \mu_2^{2} u^{4} v +14 a^{15} \alpha_1^{5} \alpha_2^{2} b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+2 a^{15} \alpha_1^{5} \alpha_2^{2} b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +6 a^{15} \alpha_1^{5} \alpha_2^{2} b^{15} \beta_1 \beta_2^{6} \mu_1^{12} \mu_2^{3} u^{3} v +6 a^{14} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2} v^{2}+10 a^{14} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+2 a^{14} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2} v^{2}+4 a^{14} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{3} v^{2}+3 a^{14} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{2}+3 a^{14} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{12} \mu_2^{3} u^{3} v^{2}+2 a^{14} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2} v^{2}+8 a^{14} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+8 a^{14} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2} v^{2}+2 a^{14} \alpha_1^{5} \alpha_2^{2} b^{15} \beta_1 \beta_2^{6} \mu_1^{12} \mu_2^{3} u^{3} v^{2}+2 a^{14} \alpha_1^{4} \alpha_2^{3} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2} v^{2}+a^{13} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} uv^{3}+a^{13} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2} v^{3}+a^{13} \alpha_1^{4} \alpha_2^{3} b^{17} \beta_1^{3} \beta_2^{4} \mu_1^{10} \mu_2^{5} uv^{3}+14 a^{17} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3}+455 a^{17} \alpha_1^{7} b^{12} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +91 a^{17} \alpha_1^{7} b^{12} \beta_2^{7} \mu_1^{15} u^{4}+4 a^{16} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3}+a^{16} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v +5 a^{16} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3}+364 a^{16} \alpha_1^{7} b^{13} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +78 a^{16} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{4}+406 a^{16} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +119 a^{16} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +42 a^{16} \alpha_1^{7} b^{13} \beta_2^{7} \mu_1^{15} u^{4}+91 a^{16} \alpha_1^{7} b^{12} \beta_2^{7} \mu_1^{14} \mu_2 u^{4} v +42 a^{16} \alpha_1^{6} \alpha_2 b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v +5 a^{16} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3}+91 a^{16} \alpha_1^{6} \alpha_2 b^{13} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +455 a^{16} \alpha_1^{6} \alpha_2 b^{13} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +26 a^{16} \alpha_1^{6} \alpha_2 b^{13} \beta_2^{7} \mu_1^{14} \mu_2 u^{4}+78 a^{15} \alpha_1^{7} b^{14} \beta_1^{3} \beta_2^{4} \mu_1^{12} \mu_2^{3} u^{3} v +15 a^{15} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{4}+220 a^{15} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +60 a^{15} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{3} v +a^{15} \alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+18 a^{15} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{4}+87 a^{15} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +63 a^{15} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +3 a^{15} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{15} u^{4}+78 a^{15} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{4} v +14 a^{15} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{2}+28 a^{15} \alpha_1^{7} b^{13} \beta_2^{7} \mu_1^{14} \mu_2 u^{4} v +8 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{4} u^{2} v +22 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v +3 a^{15} \alpha_1^{6} \alpha_2 b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{11} \mu_2^{4} u^{2} v +52 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v +338 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{3} v +238 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{2}+55 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v +19 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{4}+341 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v +74 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1^{12} \mu_2^{3} u^{3} v +6 a^{15} \alpha_1^{6} \alpha_2 b^{14} \beta_2^{7} \mu_1^{14} \mu_2 u^{4}+91 a^{15} \alpha_1^{6} \alpha_2 b^{13} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{2}+26 a^{15} \alpha_1^{6} \alpha_2 b^{13} \beta_2^{7} \mu_1^{13} \mu_2^{2} u^{4} v +\mathit{[...36863\,terms...]\,}+2 a^{5} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1^{7} \mu_2^{8} u v +9 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u^{2}+10 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +3 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+5 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u v +18 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u^{2}+30 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +51 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+100 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u v +9 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+30 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u v +3 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u^{2}+10 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +24 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u^{2}+70 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +9 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u^{2}+80 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u v +20 a^{5} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1^{5} \mu_2^{10} u v +a^{5} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+3 a^{5} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+8 a^{5} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+a^{5} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2}+a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{6} \beta_2 \mu_1^{7} \mu_2^{8} u^{2}+2 a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{8} \mu_2^{7} u v +a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +a^{4} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+3 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{6} \beta_2 \mu_1^{7} \mu_2^{8} u^{2}+5 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{6} \beta_2 \mu_1^{7} \mu_2^{8} u v +9 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u^{2}+10 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +4 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{8} \mu_2^{7} u v +15 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u^{2}+48 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +28 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} v^{2}+3 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+20 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u v +12 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +16 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+13 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +16 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} v^{2}+3 a^{4} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u v +9 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u^{2}+10 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +9 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+10 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u v +6 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u^{2}+15 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +37 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+75 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u v +9 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u v +2 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} u v +6 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u^{2}+26 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +3 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u^{2}+34 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u v +10 a^{4} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1^{5} \mu_2^{10} u v +3 a^{4} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+a^{4} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2}+3 a^{4} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+12 a^{4} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+3 a^{4} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2}+a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{6} \beta_2 \mu_1^{7} \mu_2^{8} u v +3 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u^{2}+5 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +8 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +8 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} v^{2}+4 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u v +2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{8} \mu_2^{7} v^{2}+2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} v^{2}+3 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u^{2}+5 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +9 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+10 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u v +3 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} u v +10 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+30 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u v +3 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+15 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u v +4 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{7} \mu_2^{8} u v +6 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{6} \mu_2^{9} u v +2 a^{3} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_1^{5} \mu_2^{10} u v +3 a^{3} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+3 a^{3} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2}+a^{3} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u^{2}+8 a^{3} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+3 a^{3} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2}+a^{2} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +a^{2} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{5} \beta_2^{2} \mu_1^{7} \mu_2^{8} v^{2}+a^{2} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{6} \beta_2 \mu_1^{6} \mu_2^{9} u v +3 a^{2} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+5 a^{2} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u v +5 a^{2} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{5} \beta_2^{2} \mu_1^{6} \mu_2^{9} u v +3 a^{2} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u v +a^{2} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u^{2}+3 a^{2} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2}+2 a^{2} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{5} \beta_2^{2} \mu_1^{5} \mu_2^{10} u^{2}+a^{2} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{11} u^{2}+a\alpha_1^{3} \alpha_2^{4} b^{13} \beta_1^{6} \beta_2 \mu_1^{5} \mu_2^{10} u v +a\alpha_1^{2} \alpha_2^{5} b^{13} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{11} u^{2}\right)}{a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +4 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} u +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  u +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +4 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  u +4 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} u +3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  u +7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  u +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +a^{4} \alpha_1^{2} \beta_2^{2} \mu_1^{4} u +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a^{3} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+4 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} u +a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v +2 a\alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} u +\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} u +a^{3} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+2 a^{2} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}+a \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2}}


==> anc/1-S-Trace.txt <==
R1 (+)(+)(+)(++)(++)(+++++)(+++++)
R2 (+)(+)(++)(++)(+++++)(+++++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)
R3 (+)(+)(++)(++)(+++++)(+++++)(+++++++++++++++++++++++++++)
R4 (+)(+)(++)(+++++)(+++++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
R5 (+)(+)(++)(+++++)(+++++)(+++++++++++++++++++++++++++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++


==> anc/1-S.tex <==
R_1=a\alpha_1^{2} \alpha_2  b\beta_1^{2} \beta_2  v \left(\mu_2  +1\right)^{3} \left(1+b \right)^{4} \left(1+a \right) \left(\mu_1  v +a +1\right)^{2} \left(a b +a +b \right)^{2} \left(a b \mu_2  +a b +a \mu_2  +b \mu_1  +a +b \right)^{2} \left(a b \mu_2  v +a \mu_2  v +b \mu_1  v +a b +a +b \right)^{3}
R_2=\alpha_1  \beta_1  \left(\mu_2  +1\right)^{2} \left(1+b \right)^{3} \left(\mu_1  v +a +1\right) \left(a b +a +b \right) \left(a b \mu_2  +a b +a \mu_2  +b \mu_1  +a +b \right) \left(a b \mu_2  v +a \mu_2  v +b \mu_1  v +a b +a +b \right)^{2} \left(a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+5 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{5} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{3}+10 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+5 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{5} uv^{3}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{3}+10 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{5} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+15 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{3}+16 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+6 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+10 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{5} uv^{3}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+18 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{3}+8 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+14 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{3}+6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{3}+5 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{5} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+15 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{3}+10 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+18 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+30 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{3}+24 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+10 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{5} uv^{3}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+14 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+29 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+5 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+9 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+22 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +12 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +14 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +18 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+42 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{3}+12 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+16 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{3}+a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+9 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+36 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+48 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+5 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+30 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{3}+17 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+24 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+20 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{3}+18 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+30 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{3}+16 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+32 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+66 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+54 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+16 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+17 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+9 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+30 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+31 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+32 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+30 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +6 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +28 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +16 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +6 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +42 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+48 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{3}+8 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +6 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+5 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +48 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +49 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +27 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+52 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +30 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +7 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +21 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+60 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{3}+33 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+36 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+20 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{3}+14 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +12 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +40 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+37 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +30 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+23 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+32 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+90 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+120 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+41 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+48 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+29 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+22 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+24 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+21 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+15 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+2 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+34 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+28 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+70 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+17 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+36 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+53 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+28 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+5 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+10 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +2 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +14 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +32 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +9 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+3 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +12 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +14 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+12 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +48 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+27 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+5 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +12 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +26 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+33 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+17 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +50 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+46 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +98 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +27 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +61 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+28 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +10 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +11 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+7 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +60 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +15 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +33 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+60 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{3}+27 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+24 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+18 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +50 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +74 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+7 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +97 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +55 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+45 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+23 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+38 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+19 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+84 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+104 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +14 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +26 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+8 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+48 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+30 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+16 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{3}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +9 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+27 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +44 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+45 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+27 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+58 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+61 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+70 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+100 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+12 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+12 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+3 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+27 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+19 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+5 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +4 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +16 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +16 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{6} \alpha_2^{2} b^{4} \beta_1^{2} u v +12 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +18 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +16 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+12 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +27 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +9 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +19 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +33 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +37 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +10 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +15 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +31 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +34 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +52 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +64 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+44 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +96 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +34 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  uv^{2}+21 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +20 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +31 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +60 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+7 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +23 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{3}+30 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +12 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +4 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +39 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +44 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +128 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +128 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+45 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +95 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} uv^{3}+21 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+26 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+10 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +26 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +36 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+33 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{3}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +27 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +15 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +15 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+18 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+12 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +64 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +54 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +15 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +68 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+30 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +82 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+70 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+62 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +21 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+19 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+42 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+44 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+56 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+62 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +7 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+18 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+23 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+26 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+34 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+7 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+8 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +2 a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +8 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +24 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +9 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} u v +2 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +18 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +6 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +12 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +9 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} u v +6 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{2}+5 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} u +a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +17 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +10 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +20 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +65 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +14 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +39 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +32 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +50 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+11 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +37 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +45 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+7 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+2 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +21 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +4 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +22 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  uv^{2}+27 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +20 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +29 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +7 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{2}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +30 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +6 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +16 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +6 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +4 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +21 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +12 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +18 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +14 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +36 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +28 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +49 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +46 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +62 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +73 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+27 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +70 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +129 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +102 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+21 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +39 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +10 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+25 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+10 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+8 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +18 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +4 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +6 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +45 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +26 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +36 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +9 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +41 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +56 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +129 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +75 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +48 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +57 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+50 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +27 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +12 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +37 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +13 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +36 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+11 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +29 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+24 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +17 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+8 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+6 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +4 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +16 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +6 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} u v +4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +12 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +2 a^{6} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} u v +2 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} u +8 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +34 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +24 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +81 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +21 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  uv^{2}+6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+7 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +5 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +27 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +5 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +20 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  uv^{2}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +10 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{2}+10 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +5 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} u +4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +28 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +20 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +38 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +102 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +62 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +53 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +24 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +54 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +7 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +24 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +17 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+20 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +5 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +14 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +14 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +6 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +27 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +18 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +34 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +56 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +57 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +32 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +46 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +47 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +14 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+15 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +50 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +92 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+28 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +44 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +12 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +4 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +18 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +23 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +54 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+6 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +5 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{6} \alpha_1  \alpha_2  b\beta_1^{2} u v +a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +2 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +4 a^{6} \alpha_2^{2} b\beta_1^{2} u v +2 a^{6} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2  u v +4 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +14 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +42 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +43 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+3 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +9 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +6 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2  uv^{2}+16 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} u +12 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +56 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +35 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +100 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +14 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +23 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +5 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +7 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +5 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  uv^{2}+10 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +10 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} u +6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +22 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +9 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +76 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +14 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +5 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +26 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +43 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +32 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +26 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +5 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+4 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +16 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +4 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +15 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +2 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +6 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +27 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+6 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{6} \alpha_2^{2} b \beta_1  \beta_2  u +a^{6} \alpha_2^{2} \beta_1^{2} u v +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +5 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +5 a^{5} \alpha_2^{2} b\beta_1^{2} u v +4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_2^{2} b \beta_1  \beta_2  u v +3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +54 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +38 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +14 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} u +8 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +44 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +53 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +7 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +5 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +10 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} u +4 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +8 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +26 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +a\alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +a \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  u +a^{5} \alpha_2^{2} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{4} \alpha_1  \alpha_2  b\beta_1^{2} u v +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +a^{4} \alpha_2^{2} b\beta_1^{2} u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_2^{2} b \beta_1  \beta_2  u v +4 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +30 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} u +2 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +a\alpha_1^{2} b^{5} \beta_1  \beta_2  u +5 a\alpha_1^{2} b^{5} \beta_2^{2} u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{4} \alpha_2^{2} b \beta_1  \beta_2  u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +\alpha_1^{2} b^{5} \beta_2^{2} u \right)
R_3=\mu_2  \mu_1 u^{2} v \left(\mu_2  +1\right)^{2} \left(1+b \right)^{3} \left(\mu_1  v +a +1\right) \left(a b +a +b \right) \left(a b \mu_2  +a b +a \mu_2  +b \mu_1  +a +b \right) \left(a b \mu_2  v +a \mu_2  v +b \mu_1  v +a b +a +b \right)^{2} \left(a^{2} \alpha_2 b^{2} \beta_1 \mu_2^{2} v +a^{2} \alpha_2 b^{2} \beta_1  \mu_2  v +2 a^{2} \alpha_2  b \beta_1 \mu_2^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  v +a^{2} \alpha_1 b^{2} \beta_1  \mu_2  +2 a^{2} \alpha_2  b \beta_1  \mu_2  v +a^{2} \alpha_2  \beta_1 \mu_2^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  v +a \alpha_1  b \beta_1  \mu_1  \mu_2  v +\alpha_1 b^{2} \beta_2 \mu_1^{2} v +a^{2} \alpha_1 b^{2} \beta_1  +a^{2} \alpha_1  b \beta_1  \mu_2  +a^{2} \alpha_2  b \beta_1  \mu_2  +a^{2} \alpha_2  \beta_1  \mu_2  v +a \alpha_1 b^{2} \beta_1  \mu_2  +a \alpha_1 b^{2} \beta_2  \mu_1  +a \alpha_1  b \beta_1  \mu_1  v +\alpha_1 b^{2} \beta_2  \mu_1  v +a^{2} \alpha_1  b \beta_1  +a^{2} \alpha_2  b \beta_1  +a^{2} \alpha_2  \beta_1  \mu_2  +a \alpha_1 b^{2} \beta_1  +a \alpha_1 b^{2} \beta_2  +a \alpha_1  b \beta_1  \mu_2  +\alpha_1 b^{2} \beta_2  \mu_1  +a^{2} \alpha_2  \beta_1  +a \alpha_1  b \beta_1  +\alpha_1 b^{2} \beta_2  \right)^{3}
R_4=\frac{\left(\mu_2  +1\right)^{2} \left(1+b \right)^{3} \left(\mu_1  v +a +1\right) \left(a b \mu_2  +a b +a \mu_2  +b \mu_1  +a +b \right) \left(a b \mu_2  v +a \mu_2  v +b \mu_1  v +a b +a +b \right)^{2} \left(a^{13} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{11} u^{3} v^{6}+a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{7}+a^{13} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_2^{10} u^{2} v^{6}+a^{13} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{6}+6 a^{13} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{10} u^{3} v^{6}+11 a^{13} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{11} u^{3} v^{6}+6 a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{7}+4 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{3} v^{6}+12 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{7}+a^{12} \alpha_2^{5} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{3} v^{6}+2 a^{12} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{11} u^{3} v^{6}+2 a^{12} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2  \mu_1 \mu_2^{10} u^{3} v^{6}+2 a^{11} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+3 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{7}+4 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{9} u^{2} v^{7}+2 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+a^{10} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{8} uv^{8}+a^{10} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{8} uv^{8}+6 a^{13} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_2^{9} u^{2} v^{6}+6 a^{13} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{6}+4 a^{13} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_2^{10} u^{3} v^{5}+12 a^{13} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_2^{10} u^{2} v^{6}+11 a^{13} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{6}+a^{13} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{10} u^{3} v^{5}+15 a^{13} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{9} u^{3} v^{6}+a^{13} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2 \mu_2^{10} u^{3} v^{5}+66 a^{13} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{10} u^{3} v^{6}+55 a^{13} \alpha_2^{5} b^{9} \beta_1^{5} \mu_2^{11} u^{3} v^{6}+4 a^{12} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{6}+2 a^{12} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{6}+2 a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{6}+15 a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{8} u^{2} v^{7}+4 a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_2^{10} u^{2} v^{6}+6 a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2} v^{6}+3 a^{12} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{3} \beta_2^{2} \mu_1 \mu_2^{9} u^{2} v^{6}+2 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{6}+3 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{6}+24 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{3} v^{6}+72 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{7}+4 a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{9} u^{2} v^{6}+a^{12} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2  \mu_1 \mu_2^{10} u^{2} v^{6}+40 a^{12} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{10} u^{3} v^{6}+66 a^{12} \alpha_1 \alpha_2^{4} b^{10} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{7}+6 a^{12} \alpha_2^{5} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{3} v^{6}+12 a^{12} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{10} u^{3} v^{6}+10 a^{12} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{3} v^{6}+a^{12} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2 \mu_2^{10} u^{3} v^{6}+10 a^{12} \alpha_2^{5} b^{10} \beta_1^{5} \mu_1 \mu_2^{10} u^{3} v^{6}+22 a^{12} \alpha_2^{5} b^{10} \beta_1^{5} \mu_2^{11} u^{3} v^{6}+20 a^{12} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2  \mu_1 \mu_2^{10} u^{3} v^{6}+3 a^{11} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} uv^{7}+3 a^{11} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} uv^{7}+12 a^{11} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v^{7}+2 a^{11} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{8} uv^{7}+6 a^{11} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{3} v^{6}+22 a^{11} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+6 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1^{2} \mu_2^{8} u^{2} v^{7}+18 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{7}+20 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{8} u^{2} v^{7}+2 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2  \mu_1 \mu_2^{9} u^{2} v^{7}+8 a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{8} u^{2} v^{7}+a^{11} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{3} \beta_2^{2} \mu_1 \mu_2^{9} u^{2} v^{7}+4 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{3} v^{6}+11 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+8 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{3} v^{6}+34 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{7}+13 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{9} u^{3} v^{6}+45 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{9} u^{2} v^{7}+20 a^{11} \alpha_1 \alpha_2^{4} b^{11} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+2 a^{11} \alpha_2^{5} b^{11} \beta_1^{5} \mu_1 \mu_2^{10} u^{3} v^{6}+a^{11} \alpha_2^{5} b^{11} \beta_1^{5} \mu_2^{11} u^{3} v^{6}+2 a^{11} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{9} u^{3} v^{6}+4 a^{11} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2  \mu_1 \mu_2^{10} u^{3} v^{6}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{5} \mu_1^{3} \mu_2^{8} u^{2} v^{7}+5 a^{10} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{7} uv^{8}+4 a^{10} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{7} uv^{8}+2 a^{10} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{5} \mu_1^{3} \mu_2^{8} u^{2} v^{7}+6 a^{10} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+12 a^{10} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{8} u^{2} v^{7}+12 a^{10} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{8} uv^{8}+6 a^{10} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{8} u^{2} v^{7}+11 a^{10} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{8} uv^{8}+3 a^{10} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+3 a^{10} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_1 \mu_2^{10} u^{2} v^{7}+4 a^{10} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{8} u^{2} v^{7}+12 a^{10} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2 \mu_1^{2} \mu_2^{9} u^{2} v^{7}+6 a^{10} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{8} u^{2} v^{7}+6 a^{10} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{2} \mu_2^{9} u^{2} v^{7}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{7} uv^{8}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{7} uv^{8}+a^{9} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{4} \beta_2 \mu_1^{4} \mu_2^{7} uv^{8}+4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{4} \beta_2 \mu_1^{3} \mu_2^{8} uv^{8}+3 a^{9} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{4} \mu_2^{7} uv^{8}+4 a^{9} \alpha_1^{2} \alpha_2^{3} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{3} \mu_2^{8} uv^{8}+2 a^{13} \alpha_1^{2} \alpha_2^{3} b^{12} \beta_1^{5} \mu_2^{9} u^{2} v^{5}+2 a^{13} \alpha_1^{2} \alpha_2^{3} b^{11} \beta_1^{5} \mu_1 \mu_2^{9} u^{2} v^{5}+a^{13} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_2^{9} u^{2} v^{5}+15 a^{13} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{5} \mu_2^{8} u^{2} v^{6}+2 a^{13} \alpha_1 \alpha_2^{4} b^{12} \beta_1^{4} \beta_2 \mu_2^{9} u^{2} v^{5}+\mathit{[...389040\,terms...]\,}+11 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1 u^{2}+4 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_2 u^{2}+4 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} u^{3}+a\alpha_1^{5} b^{10} \beta_2^{5} u^{3}+3 a\alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} u v +9 a\alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_1  u v +7 a\alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} \mu_2  u v +8 a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1 u^{2}+2 a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_2 u^{2}+4 a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} u^{2} v +a\alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} u^{3}+4 \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1 u^{2}+\alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_2 u^{2}+\alpha_1^{5} b^{11} \beta_2^{5} u^{3}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} v^{2}+3 a^{9} \alpha_1^{2} \alpha_2^{3} b^{2} \beta_1^{3} \beta_2^{2} u v +a^{9} \alpha_1 \alpha_2^{4} b^{2} \beta_1^{3} \beta_2^{2} u^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} u v +14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} v^{2}+4 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{8} \alpha_1^{2} \alpha_2^{3} b^{3} \beta_1^{3} \beta_2^{2} u v +3 a^{8} \alpha_1 \alpha_2^{4} b^{3} \beta_1^{3} \beta_2^{2} u^{2}+3 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} u v +6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} u v +42 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} v^{2}+3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} u v +12 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} u v +2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} u^{2}+3 a^{7} \alpha_1 \alpha_2^{4} b^{4} \beta_1^{3} \beta_2^{2} u^{2}+4 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} u v +3 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} u v +18 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} u^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} u v +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} v^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} u v +12 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} u v +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} u^{2}+a^{6} \alpha_1 \alpha_2^{4} b^{5} \beta_1^{3} \beta_2^{2} u^{2}+a^{5} \alpha_1^{5} b^{6} \beta_1^{3} \beta_2^{2} u^{2}+12 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} u v +6 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} u v +18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} u^{2}+60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} u v +70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} v^{2}+18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} u v +a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1 \beta_2^{4} u^{2}+4 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} u v +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} u^{2}+3 a^{4} \alpha_1^{5} b^{7} \beta_1^{3} \beta_2^{2} u^{2}+2 a^{4} \alpha_1^{5} b^{7} \beta_1^{2} \beta_2^{3} u^{2}+12 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} u v +18 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{2} \beta_2^{3} u v +2 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1 \beta_2^{4} u^{2}+6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} u v +42 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} v^{2}+18 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} u v +3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1 \beta_2^{4} u^{2}+3 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} u v +2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} u^{2}+3 a^{3} \alpha_1^{5} b^{8} \beta_1^{3} \beta_2^{2} u^{2}+6 a^{3} \alpha_1^{5} b^{8} \beta_1^{2} \beta_2^{3} u^{2}+a^{3} \alpha_1^{5} b^{8} \beta_1 \beta_2^{4} u^{2}+4 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{3} \beta_2^{2} u v +18 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1^{2} \beta_2^{3} u v +6 a^{3} \alpha_1^{4} \alpha_2 b^{8} \beta_1 \beta_2^{4} u^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} u v +14 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} v^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{2} \beta_2^{3} u v +3 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1 \beta_2^{4} u^{2}+a^{2} \alpha_1^{5} b^{9} \beta_1^{3} \beta_2^{2} u^{2}+6 a^{2} \alpha_1^{5} b^{9} \beta_1^{2} \beta_2^{3} u^{2}+3 a^{2} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} u^{2}+3 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{3} \beta_2^{2} u v +6 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1^{2} \beta_2^{3} u v +6 a^{2} \alpha_1^{4} \alpha_2 b^{9} \beta_1 \beta_2^{4} u^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} v^{2}+3 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{2} \beta_2^{3} u v +a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1 \beta_2^{4} u^{2}+2 a\alpha_1^{5} b^{10} \beta_1^{2} \beta_2^{3} u^{2}+3 a\alpha_1^{5} b^{10} \beta_1 \beta_2^{4} u^{2}+3 a\alpha_1^{4} \alpha_2 b^{10} \beta_1^{2} \beta_2^{3} u v +2 a\alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} u^{2}+\alpha_1^{5} b^{11} \beta_1 \beta_2^{4} u^{2}\right)}{a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+5 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{5} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{3}+10 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+5 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{5} uv^{3}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{3}+10 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{5} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+15 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{3}+16 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+6 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+10 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{5} uv^{3}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+18 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{3}+8 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+14 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{3}+6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{3}+5 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{5} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+15 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{3}+10 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+18 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+30 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{3}+24 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+10 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{5} uv^{3}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+14 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+29 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+5 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+9 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+22 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +12 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +14 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +18 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+42 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{3}+12 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+16 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{3}+a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+9 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+36 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+48 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+5 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+30 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{3}+17 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+24 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+20 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{3}+18 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+30 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{3}+16 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+32 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+66 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+54 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+16 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+17 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+9 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+30 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+31 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+32 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+30 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +6 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +28 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +16 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +6 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +42 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+48 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{3}+8 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +6 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+5 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +48 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +49 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +27 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+52 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +30 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +7 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +21 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+60 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{3}+33 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+36 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+20 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{3}+14 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +12 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +40 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+37 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +30 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+23 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+32 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+90 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+120 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+41 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+48 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+29 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+22 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+24 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+21 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+15 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+2 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+34 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+28 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+70 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+17 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+36 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+53 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+28 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+5 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+10 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +2 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +14 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +32 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +9 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+3 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +12 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +14 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+12 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +48 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+27 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+5 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +12 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +26 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+33 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+17 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +50 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+46 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +98 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +27 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +61 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+28 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +10 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +11 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+7 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +60 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +15 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +33 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+60 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{3}+27 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+24 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+18 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +50 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +74 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+7 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +97 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +55 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+45 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+23 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+38 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+19 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+84 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+104 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +14 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +26 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+8 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+48 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+30 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+16 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{3}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +9 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+27 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +44 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+45 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+27 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+58 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+61 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+70 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+100 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+12 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+12 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+3 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+27 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+19 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+5 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +4 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +16 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +16 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{6} \alpha_2^{2} b^{4} \beta_1^{2} u v +12 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +18 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +16 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+12 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +27 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +9 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +19 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +33 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +37 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +10 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +15 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +31 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +34 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +52 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +64 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+44 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +96 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +34 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  uv^{2}+21 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +20 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +31 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +60 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+7 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +23 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{3}+30 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +12 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +4 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +39 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +44 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +128 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +128 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+45 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +95 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} uv^{3}+21 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+26 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+10 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +26 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +36 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+33 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{3}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +27 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +15 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +15 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+18 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+12 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +64 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +54 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +15 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +68 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+30 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +82 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+70 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+62 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +21 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+19 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+42 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+44 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+56 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+62 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +7 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+18 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+23 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+26 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+34 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+7 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+8 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +2 a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +8 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +24 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +9 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} u v +2 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +18 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +6 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +12 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +9 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} u v +6 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{2}+5 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} u +a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +17 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +10 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +20 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +65 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +14 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +39 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +32 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +50 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+11 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +37 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +45 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+7 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+2 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +21 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +4 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +22 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  uv^{2}+27 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +20 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +29 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +7 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{2}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +30 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +6 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +16 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +6 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +4 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +21 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +12 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +18 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +14 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +36 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +28 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +49 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +46 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +62 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +73 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+27 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +70 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +129 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +102 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+21 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +39 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +10 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+25 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+10 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+8 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +18 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +4 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +6 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +45 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +26 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +36 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +9 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +41 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +56 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +129 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +75 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +48 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +57 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+50 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +27 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +12 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +37 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +13 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +36 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+11 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +29 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+24 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +17 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+8 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+6 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +4 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +16 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +6 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} u v +4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +12 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +2 a^{6} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} u v +2 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} u +8 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +34 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +24 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +81 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +21 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  uv^{2}+6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+7 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +5 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +27 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +5 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +20 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  uv^{2}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +10 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{2}+10 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +5 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} u +4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +28 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +20 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +38 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +102 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +62 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +53 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +24 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +54 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +7 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +24 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +17 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+20 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +5 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +14 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +14 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +6 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +27 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +18 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +34 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +56 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +57 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +32 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +46 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +47 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +14 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+15 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +50 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +92 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+28 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +44 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +12 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +4 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +18 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +23 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +54 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+6 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +5 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{6} \alpha_1  \alpha_2  b\beta_1^{2} u v +a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +2 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +4 a^{6} \alpha_2^{2} b\beta_1^{2} u v +2 a^{6} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2  u v +4 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +14 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +42 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +43 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+3 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +9 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +6 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2  uv^{2}+16 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} u +12 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +56 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +35 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +100 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +14 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +23 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +5 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +7 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +5 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  uv^{2}+10 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +10 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} u +6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +22 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +9 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +76 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +14 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +5 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +26 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +43 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +32 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +26 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +5 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+4 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +16 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +4 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +15 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +2 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +6 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +27 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+6 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{6} \alpha_2^{2} b \beta_1  \beta_2  u +a^{6} \alpha_2^{2} \beta_1^{2} u v +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +5 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +5 a^{5} \alpha_2^{2} b\beta_1^{2} u v +4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_2^{2} b \beta_1  \beta_2  u v +3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +54 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +38 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +14 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} u +8 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +44 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +53 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +7 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +5 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +10 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} u +4 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +8 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +26 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +a\alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +a \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  u +a^{5} \alpha_2^{2} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{4} \alpha_1  \alpha_2  b\beta_1^{2} u v +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +a^{4} \alpha_2^{2} b\beta_1^{2} u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_2^{2} b \beta_1  \beta_2  u v +4 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +30 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} u +2 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +a\alpha_1^{2} b^{5} \beta_1  \beta_2  u +5 a\alpha_1^{2} b^{5} \beta_2^{2} u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{4} \alpha_2^{2} b \beta_1  \beta_2  u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +\alpha_1^{2} b^{5} \beta_2^{2} u}
R_5=\frac{\left(\mu_2  +1\right)^{4} \left(1+b \right)^{6} \left(\mu_1  v +a +1\right)^{2} \left(a b \mu_2  +a b +a \mu_2  +b \mu_1  +a +b \right)^{2} \left(a b \mu_2  v +a \mu_2  v +b \mu_1  v +a b +a +b \right)^{4} u \left(a^{2} \alpha_2 b^{2} \beta_1 \mu_2^{2} v +a^{2} \alpha_2 b^{2} \beta_1  \mu_2  v +2 a^{2} \alpha_2  b \beta_1 \mu_2^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  v +a^{2} \alpha_1 b^{2} \beta_1  \mu_2  +2 a^{2} \alpha_2  b \beta_1  \mu_2  v +a^{2} \alpha_2  \beta_1 \mu_2^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  v +a \alpha_1  b \beta_1  \mu_1  \mu_2  v +\alpha_1 b^{2} \beta_2 \mu_1^{2} v +a^{2} \alpha_1 b^{2} \beta_1  +a^{2} \alpha_1  b \beta_1  \mu_2  +a^{2} \alpha_2  b \beta_1  \mu_2  +a^{2} \alpha_2  \beta_1  \mu_2  v +a \alpha_1 b^{2} \beta_1  \mu_2  +a \alpha_1 b^{2} \beta_2  \mu_1  +a \alpha_1  b \beta_1  \mu_1  v +\alpha_1 b^{2} \beta_2  \mu_1  v +a^{2} \alpha_1  b \beta_1  +a^{2} \alpha_2  b \beta_1  +a^{2} \alpha_2  \beta_1  \mu_2  +a \alpha_1 b^{2} \beta_1  +a \alpha_1 b^{2} \beta_2  +a \alpha_1  b \beta_1  \mu_2  +\alpha_1 b^{2} \beta_2  \mu_1  +a^{2} \alpha_2  \beta_1  +a \alpha_1  b \beta_1  +\alpha_1 b^{2} \beta_2  \right) \left(a^{18} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{16} u^{4} v^{9}+a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{15} u^{3} v^{10}+a^{18} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_2^{15} u^{3} v^{9}+8 a^{18} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{15} u^{4} v^{9}+16 a^{18} \alpha_2^{7} b^{15} \beta_1^{7} \mu_2^{16} u^{4} v^{9}+8 a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{10}+6 a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{9}+17 a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{15} u^{3} v^{10}+a^{17} \alpha_2^{7} b^{16} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{9}+3 a^{17} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{16} u^{4} v^{9}+2 a^{17} \alpha_2^{7} b^{16} \beta_1^{6} \beta_2  \mu_1 \mu_2^{15} u^{4} v^{9}+4 a^{16} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+4 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{15} u^{3} v^{10}+4 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{14} u^{3} v^{10}+2 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+a^{15} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{13} u^{2} v^{11}+a^{15} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{13} u^{2} v^{11}+8 a^{18} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_2^{14} u^{3} v^{9}+6 a^{18} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_2^{15} u^{4} v^{8}+17 a^{18} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_2^{15} u^{3} v^{9}+a^{18} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{15} u^{4} v^{8}+28 a^{18} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{14} u^{4} v^{9}+a^{18} \alpha_2^{7} b^{16} \beta_1^{6} \beta_2 \mu_2^{15} u^{4} v^{8}+a^{18} \alpha_2^{7} b^{15} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{8}+128 a^{18} \alpha_2^{7} b^{15} \beta_1^{7} \mu_2^{15} u^{4} v^{9}+120 a^{18} \alpha_2^{7} b^{14} \beta_1^{7} \mu_2^{16} u^{4} v^{9}+8 a^{17} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{9}+2 a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{9}+28 a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{13} u^{3} v^{10}+5 a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_2^{15} u^{3} v^{9}+6 a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{3} v^{9}+3 a^{17} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_1 \mu_2^{14} u^{3} v^{9}+2 a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{9}+48 a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v^{9}+136 a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{10}+a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{14} u^{3} v^{9}+a^{17} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{6} \beta_2  \mu_1 \mu_2^{15} u^{3} v^{9}+90 a^{17} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{9}+136 a^{17} \alpha_1 \alpha_2^{6} b^{15} \beta_1^{7} \mu_1 \mu_2^{15} u^{3} v^{10}+8 a^{17} \alpha_2^{7} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{4} v^{9}+24 a^{17} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{15} u^{4} v^{9}+14 a^{17} \alpha_2^{7} b^{16} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{4} v^{9}+a^{17} \alpha_2^{7} b^{16} \beta_1^{6} \beta_2 \mu_2^{15} u^{4} v^{9}+15 a^{17} \alpha_2^{7} b^{15} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{9}+48 a^{17} \alpha_2^{7} b^{15} \beta_1^{7} \mu_2^{16} u^{4} v^{9}+30 a^{17} \alpha_2^{7} b^{15} \beta_1^{6} \beta_2  \mu_1 \mu_2^{15} u^{4} v^{9}+3 a^{16} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{2} v^{10}+3 a^{16} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{2} v^{10}+a^{16} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_1^{3} \mu_2^{13} u^{2} v^{10}+32 a^{16} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{10}+a^{16} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{13} u^{2} v^{10}+15 a^{16} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{4} v^{9}+64 a^{16} \alpha_1^{2} \alpha_2^{5} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+8 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1^{2} \mu_2^{13} u^{3} v^{10}+32 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{10}+28 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{13} u^{3} v^{10}+2 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2  \mu_1 \mu_2^{14} u^{3} v^{10}+12 a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{13} u^{3} v^{10}+a^{16} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_1 \mu_2^{14} u^{3} v^{10}+6 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{4} v^{9}+16 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+18 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{9}+66 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{15} u^{3} v^{10}+19 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{14} u^{4} v^{9}+65 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{14} u^{3} v^{10}+30 a^{16} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+3 a^{16} \alpha_2^{7} b^{16} \beta_1^{7} \mu_1 \mu_2^{15} u^{4} v^{9}+3 a^{16} \alpha_2^{7} b^{16} \beta_1^{7} \mu_2^{16} u^{4} v^{9}+2 a^{16} \alpha_2^{7} b^{16} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{14} u^{4} v^{9}+6 a^{16} \alpha_2^{7} b^{16} \beta_1^{6} \beta_2  \mu_1 \mu_2^{15} u^{4} v^{9}+6 a^{15} \alpha_1^{3} \alpha_2^{4} b^{17} \beta_1^{7} \mu_1^{3} \mu_2^{13} u^{3} v^{10}+7 a^{15} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{12} u^{2} v^{11}+6 a^{15} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{12} u^{2} v^{11}+4 a^{15} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_1^{3} \mu_2^{13} u^{3} v^{10}+16 a^{15} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+22 a^{15} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{13} u^{3} v^{10}+17 a^{15} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{13} u^{2} v^{11}+10 a^{15} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{13} u^{3} v^{10}+16 a^{15} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{13} u^{2} v^{11}+4 a^{15} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+6 a^{15} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_1 \mu_2^{15} u^{3} v^{10}+4 a^{15} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{13} u^{3} v^{10}+16 a^{15} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2 \mu_1^{2} \mu_2^{14} u^{3} v^{10}+6 a^{15} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{13} u^{3} v^{10}+8 a^{15} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_1^{2} \mu_2^{14} u^{3} v^{10}+3 a^{14} \alpha_1^{3} \alpha_2^{4} b^{18} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{12} u^{2} v^{11}+4 a^{14} \alpha_1^{3} \alpha_2^{4} b^{18} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{12} u^{2} v^{11}+a^{14} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{6} \beta_2 \mu_1^{4} \mu_2^{12} u^{2} v^{11}+5 a^{14} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{6} \beta_2 \mu_1^{3} \mu_2^{13} u^{2} v^{11}+3 a^{14} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{5} \beta_2^{2} \mu_1^{4} \mu_2^{12} u^{2} v^{11}+5 a^{14} \alpha_1^{2} \alpha_2^{5} b^{18} \beta_1^{5} \beta_2^{2} \mu_1^{3} \mu_2^{13} u^{2} v^{11}+4 a^{18} \alpha_1^{2} \alpha_2^{5} b^{17} \beta_1^{7} \mu_2^{14} u^{3} v^{8}+a^{18} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_2^{14} u^{3} v^{8}+28 a^{18} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{7} \mu_2^{13} u^{3} v^{9}+2 a^{18} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{6} \beta_2 \mu_2^{14} u^{3} v^{8}+a^{18} \alpha_1 \alpha_2^{6} b^{17} \beta_1^{5} \beta_2^{2} \mu_2^{14} u^{3} v^{8}+2 a^{18} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_1 \mu_2^{14} u^{3} v^{8}+48 a^{18} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_2^{14} u^{4} v^{8}+136 a^{18} \alpha_1 \alpha_2^{6} b^{16} \beta_1^{7} \mu_2^{14} u^{3} v^{9}+\mathit{[...4896196\,terms...]\,}+72 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{3} \beta_2^{4} \mu_1 u^{3}+140 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +100 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +105 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+36 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+50 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +40 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +2 a^{4} \alpha_1^{6} \alpha_2 b^{11} \beta_1 \beta_2^{6} \mu_1 u^{3}+5 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+41 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +91 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+14 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +84 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+72 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+36 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1 u^{3}+160 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +168 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+90 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +189 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+36 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+70 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +50 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +3 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1 \beta_2^{6} \mu_1 u^{3}+2 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 v^{3}+19 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+36 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1 v^{3}+15 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+36 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+22 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +42 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+14 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +42 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+4 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+10 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +10 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +4 a^{3} \alpha_1^{7} b^{12} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+5 a^{3} \alpha_1^{7} b^{12} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +18 a^{3} \alpha_1^{7} b^{12} \beta_1^{3} \beta_2^{4} \mu_1 u^{3}+20 a^{3} \alpha_1^{7} b^{12} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +12 a^{3} \alpha_1^{7} b^{12} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+10 a^{3} \alpha_1^{7} b^{12} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +a^{3} \alpha_1^{7} b^{12} \beta_1 \beta_2^{6} \mu_1 u^{3}+13 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +6 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +21 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+24 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{3} \beta_2^{4} \mu_1 u^{3}+70 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +50 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +63 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+36 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+50 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +40 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +6 a^{3} \alpha_1^{6} \alpha_2 b^{12} \beta_1 \beta_2^{6} \mu_1 u^{3}+13 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+12 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+18 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+32 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +56 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+18 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +63 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+12 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+35 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +25 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +3 a^{3} \alpha_1^{5} \alpha_2^{2} b^{12} \beta_1 \beta_2^{6} \mu_1 u^{3}+4 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2^{3} \mu_1 v^{3}+4 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+6 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+6 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +2 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +a^{2} \alpha_1^{7} b^{13} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +6 a^{2} \alpha_1^{7} b^{13} \beta_1^{3} \beta_2^{4} \mu_1 u^{3}+10 a^{2} \alpha_1^{7} b^{13} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +12 a^{2} \alpha_1^{7} b^{13} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+10 a^{2} \alpha_1^{7} b^{13} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +3 a^{2} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1 u^{3}+3 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+14 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +10 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +21 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+12 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+25 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +20 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +6 a^{2} \alpha_1^{6} \alpha_2 b^{13} \beta_1 \beta_2^{6} \mu_1 u^{3}+2 a^{2} \alpha_1^{5} \alpha_2^{2} b^{13} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+8 a^{2} \alpha_1^{5} \alpha_2^{2} b^{13} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+9 a^{2} \alpha_1^{5} \alpha_2^{2} b^{13} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+7 a^{2} \alpha_1^{5} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +5 a^{2} \alpha_1^{5} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +a^{2} \alpha_1^{5} \alpha_2^{2} b^{13} \beta_1 \beta_2^{6} \mu_1 u^{3}+2 a\alpha_1^{7} b^{14} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +4 a\alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_1 u^{3}+5 a\alpha_1^{7} b^{14} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +3 a\alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1 u^{3}+3 a\alpha_1^{6} \alpha_2 b^{14} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+5 a\alpha_1^{6} \alpha_2 b^{14} \beta_1^{2} \beta_2^{5} \mu_1 u^{2} v +4 a\alpha_1^{6} \alpha_2 b^{14} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +2 a\alpha_1^{6} \alpha_2 b^{14} \beta_1 \beta_2^{6} \mu_1 u^{3}+\alpha_1^{7} b^{15} \beta_1^{2} \beta_2^{5} \mu_2 u^{2} v +\alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1 u^{3}\right)}{a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+5 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{5} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{3}+10 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+5 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{5} uv^{3}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{3}+10 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{5} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+15 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{3}+16 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+6 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+10 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{5} uv^{3}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+18 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{3}+8 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+14 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{3}+6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{3}+5 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{5} uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+15 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{3}+10 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+18 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+30 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{3}+24 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+10 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{5} uv^{3}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+14 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+29 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+5 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+9 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+22 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{6} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +12 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +14 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+a^{6} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +18 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+42 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{3}+12 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+16 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{3}+a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+9 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+36 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+48 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+6 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+5 a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+30 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{3}+17 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+24 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+20 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{3}+18 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+30 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{3}+16 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{5} uv^{3}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+32 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+66 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+54 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+16 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+17 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+9 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+30 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+31 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+32 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+30 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+2 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +3 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +6 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +28 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +16 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +6 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +42 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+48 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{3}+8 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+15 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +6 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+5 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+16 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +48 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +49 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +27 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+52 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a^{5} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +30 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +7 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +21 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+60 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{3}+33 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+36 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+20 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+30 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{3}+14 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{3}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{5} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +12 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +40 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+37 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +30 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+23 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+32 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+90 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+120 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+41 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+48 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+29 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+22 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+24 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+21 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{4} uv^{2}+12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{3}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+15 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+2 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+34 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+28 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+70 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+17 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+36 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+53 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+28 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+20 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+5 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+10 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +2 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +12 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +14 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +32 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +9 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+3 a^{6} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +12 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +14 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+12 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +48 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+27 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+5 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +11 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+9 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +12 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +26 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+33 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+17 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +50 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+46 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +98 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +27 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +61 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+28 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +10 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +11 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+7 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +60 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+8 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +15 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +33 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+60 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+10 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{3}+27 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+24 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{3}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+18 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +50 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +74 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+39 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+7 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +97 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +55 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+45 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+23 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+38 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+19 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+84 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+104 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +14 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +26 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} uv^{2}+8 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+48 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+30 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+16 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{4} uv^{2}+8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{3}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +9 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+27 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{3} u v +30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +44 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+45 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} u v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+27 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+58 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+61 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+70 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+100 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+12 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+12 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+3 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{3} v^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+27 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+19 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+5 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{6} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +4 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +16 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +18 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +16 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{6} \alpha_2^{2} b^{4} \beta_1^{2} u v +12 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +6 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +18 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +16 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+12 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +27 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +9 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +19 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +33 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +37 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +10 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +15 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +31 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +34 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +52 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +64 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+44 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +96 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +34 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  uv^{2}+21 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +20 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +31 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +60 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+7 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +23 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{3}+30 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{3}+8 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{3}+2 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +12 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +4 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +39 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +24 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +44 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +128 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+64 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +128 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+45 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +95 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} uv^{3}+21 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+26 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{4} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+10 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{3} u v +18 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +26 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} u v +36 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+33 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{4} uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{3}+9 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +27 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +15 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +15 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+18 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+12 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2^{2} u v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +64 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +54 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +15 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +68 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+30 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +82 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+70 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+62 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} u v +28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +21 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+19 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+42 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+44 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+56 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+62 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +7 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+18 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+23 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} u v +12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+26 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+34 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+15 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+7 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+8 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +2 a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +8 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +24 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +9 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{6} \alpha_2^{2} b^{3} \beta_1^{2} u v +2 a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +18 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +2 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +6 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +12 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +9 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{3} u v +6 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{2}+5 a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +a^{5} \alpha_1^{2} b^{5} \beta_2^{2} u +a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +17 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +10 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +20 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +65 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +45 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +14 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +39 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +32 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +50 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+11 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +37 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +45 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+7 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+2 a^{5} \alpha_2^{2} b^{4} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +21 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +4 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +22 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  uv^{2}+27 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +20 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+12 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +29 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +7 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{2}+5 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +30 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +6 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} uv^{2}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +16 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +6 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +4 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +21 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +12 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +18 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +14 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +36 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +28 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +49 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +46 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +62 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +73 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+27 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +70 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +129 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +102 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+21 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +39 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} uv^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a^{4} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +10 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+25 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +12 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{3} u v +12 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+10 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} u v +22 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} uv^{2}+8 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +18 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +4 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +6 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +45 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_2  u v +26 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +36 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +9 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +41 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +56 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +129 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +75 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +48 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +57 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+50 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{3} uv^{2}+9 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +27 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +9 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +12 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+6 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +37 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +13 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +36 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+11 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +29 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+24 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} u v +17 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  u v +4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+8 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+6 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +4 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +16 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +3 a^{6} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+a^{6} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +6 a^{6} \alpha_2^{2} b^{2} \beta_1^{2} u v +4 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +12 a^{6} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +a^{6} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +2 a^{6} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2^{2} u v +2 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +a^{5} \alpha_1^{2} b^{4} \beta_2^{2} u +8 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +34 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +24 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +26 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +81 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +21 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +10 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  uv^{2}+6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+7 a^{5} \alpha_2^{2} b^{3} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +5 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +27 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +5 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +4 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +20 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +a^{5} \alpha_2^{2} b\beta_1^{2} \mu_1  uv^{2}+15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +10 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  uv^{2}+a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{3} u v +6 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} uv^{2}+10 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +5 a^{4} \alpha_1^{2} b^{5} \beta_2^{2} u +4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +28 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +20 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +38 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +102 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +62 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +53 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +56 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +24 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +54 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{3} v^{2}+a^{4} \alpha_2^{2} b^{4} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +9 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +7 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +24 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_1  uv^{2}+9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +17 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+20 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{3} u v +3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{3} u v +5 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +14 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +14 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +6 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +27 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +9 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +18 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} u v +16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +34 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +56 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +57 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u +32 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +46 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +47 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +14 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +29 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+15 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +50 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +92 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+28 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +44 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{3} u v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +12 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u +6 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +4 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +18 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  u v +16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  u v +14 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +23 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +54 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +18 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+3 a\alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +3 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2  \mu_2 v^{2}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} u v +4 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+6 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +5 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} u v +3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{6} \alpha_1  \alpha_2  b\beta_1^{2} u v +a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +4 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +2 a^{6} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +4 a^{6} \alpha_2^{2} b\beta_1^{2} u v +2 a^{6} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +3 a^{6} \alpha_2^{2} \beta_1^{2} \mu_2  u v +4 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +14 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +42 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +43 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +6 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+3 a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +9 a^{5} \alpha_2^{2} b^{2} \beta_1^{2} u v +a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +9 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +15 a^{5} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +6 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2^{2} u v +2 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2  uv^{2}+16 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} u +12 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +56 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +35 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +100 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +14 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +23 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +5 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +9 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +7 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +18 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +a^{4} \alpha_2^{2} b\beta_1^{2} \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2^{2} u v +a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +5 a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  uv^{2}+10 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +10 a^{3} \alpha_1^{2} b^{5} \beta_2^{2} u +6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +22 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +9 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +20 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +76 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +14 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +5 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +37 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +26 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +43 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +32 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +26 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +5 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  uv^{2}+4 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +6 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +16 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +4 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +15 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +2 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +9 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +6 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +27 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u +14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +4 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  \mu_2  u +12 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} u v +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_2  u v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+6 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u v +2 a^{6} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{6} \alpha_2^{2} b \beta_1  \beta_2  u +a^{6} \alpha_2^{2} \beta_1^{2} u v +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2  b\beta_1^{2} u v +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +8 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +5 a^{5} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +5 a^{5} \alpha_2^{2} b\beta_1^{2} u v +4 a^{5} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_2^{2} b \beta_1  \beta_2  u v +3 a^{5} \alpha_2^{2} \beta_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +54 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +38 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +3 a^{4} \alpha_1  \alpha_2  b\beta_1^{2} \mu_2  u v +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +3 a^{4} \alpha_2^{2} b^{2} \beta_1^{2} u v +2 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +6 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b\beta_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b \beta_1  \beta_2 \mu_2^{2} u +4 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u v +14 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +6 a^{3} \alpha_1^{2} b^{4} \beta_2^{2} u +8 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +44 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +53 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} \mu_2  u v +7 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +4 a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u v +5 a^{2} \alpha_1^{2} b^{5} \beta_1  \beta_2  u +10 a^{2} \alpha_1^{2} b^{5} \beta_2^{2} u +4 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +8 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +3 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u +10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u +14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u +26 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_1  u +a\alpha_1^{2} b^{5} \beta_1  \beta_2  \mu_2  u +9 a\alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +a\alpha_1^{2} b^{5} \beta_2^{2} \mu_2  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  \mu_2  u +3 a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  v +3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_2  v +a \alpha_1  \alpha_2 b^{5} \beta_2^{2} u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u +4 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +\alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{2} u +3 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +2 a^{5} \alpha_2^{2} b \beta_1  \beta_2  u +a^{5} \alpha_2^{2} \beta_1^{2} u v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{4} \alpha_1  \alpha_2  b\beta_1^{2} u v +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +a^{4} \alpha_2^{2} b\beta_1^{2} u v +2 a^{4} \alpha_2^{2} b \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_2^{2} b \beta_1  \beta_2  u v +4 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +30 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_1^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_1  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  \mu_2  u +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  u v +6 a^{2} \alpha_1^{2} b^{4} \beta_1  \beta_2  u +4 a^{2} \alpha_1^{2} b^{4} \beta_2^{2} u +2 a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u +16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +a\alpha_1^{2} b^{5} \beta_1  \beta_2  u +5 a\alpha_1^{2} b^{5} \beta_2^{2} u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_1  u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_1  u +a\alpha_1^{2} b^{4} \beta_2^{2} \mu_2  u +2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u +a \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 \alpha_1^{2} b^{5} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{4} \alpha_2^{2} b \beta_1  \beta_2  u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{3} \alpha_2^{2} b^{2} \beta_1  \beta_2  u +a^{2} \alpha_1^{2} b^{3} \beta_1  \beta_2  u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +a\alpha_1^{2} b^{4} \beta_1  \beta_2  u +a\alpha_1^{2} b^{4} \beta_2^{2} u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a \alpha_1  \alpha_2 b^{4} \beta_2^{2} u +\alpha_1^{2} b^{5} \beta_2^{2} u}


==> anc/1-U-Trace.txt <==
R1 (+)(++)(+)(++)(+++++)(+++++)
R2 (+)(++)(++)(+++++)(+++++)(+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)
R3 -(+)(++)(++)(+++++)(+++++)(+++++++++++++++++++++)
R4 (++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)(+++++)(+++++)(++)(+)+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
R5 (+)(++)(+++++)(+++++)(+++++++++++++++++++++)(++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++)+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++


==> anc/1-U.tex <==
R_1=a\alpha_1^{2} \alpha_2  b\beta_1^{2} \beta_2  v \left(\mu_2  +1\right)^{2} \left(b \mu_1  v +\mu_1  v +1\right)^{2} \left(1+a \right) \left(a b +a +b \right)^{2} \left(a b \mu_1  +a b +a \mu_1  +b \mu_2  +a +b \right)^{2} \left(a b \mu_1  v +a \mu_1  v +b \mu_2  v +a b +a +b \right)^{2}
R_2=\alpha_1  \beta_1  \left(\mu_2  +1\right) \left(b \mu_1  v +\mu_1  v +1\right) \left(a b +a +b \right) \left(a b \mu_1  +a b +a \mu_1  +b \mu_2  +a +b \right) \left(a b \mu_1  v +a \mu_1  v +b \mu_2  v +a b +a +b \right) \left(a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+5 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+10 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+10 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{5} uv^{3}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+5 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{5} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+5 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+20 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+10 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+2 a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+14 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+10 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{5} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+16 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+20 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+5 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{5} uv^{3}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+26 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+10 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{5} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+10 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+22 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+24 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+10 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+16 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+24 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+5 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+5 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+17 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+16 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+7 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} uv^{3}+12 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+17 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+4 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+15 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} u v +12 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+36 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{2}+5 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+33 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+18 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+14 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+11 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{5} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+33 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+14 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+7 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+32 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+40 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+65 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+22 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+29 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+21 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+44 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+31 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+46 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+20 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+14 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+7 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+15 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+8 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+5 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+6 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +9 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} u v +18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+24 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{2}+a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +21 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+45 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +13 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +33 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{3}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+21 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+5 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+38 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +25 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +26 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+22 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+44 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+65 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+48 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{3}+8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +7 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+50 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+74 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+35 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +12 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+16 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+23 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+26 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+23 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+19 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+3 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +9 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} u v +12 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+6 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +27 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+27 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +13 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+31 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+8 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +15 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+15 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +68 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +35 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +14 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +26 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+13 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+33 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +14 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+35 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +40 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+17 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+46 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+52 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+32 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+34 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+15 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +21 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +7 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +12 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+25 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+8 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+2 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u +9 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +18 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} u v +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +6 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +4 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +24 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  u v +15 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+6 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +4 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+29 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +12 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +42 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +85 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+25 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +21 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +36 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} u v +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+8 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +7 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +6 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +85 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +48 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +39 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+38 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +9 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +26 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+13 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+20 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+17 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +13 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +17 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +12 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +12 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+8 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+6 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +2 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u +9 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u v +a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u +15 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +5 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +20 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+9 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  uv^{2}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +12 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+7 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +25 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +11 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +5 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +24 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +44 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  u v +5 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +5 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +15 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +48 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +31 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +38 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +76 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +14 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +16 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +11 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +44 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +11 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +7 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +18 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+14 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +4 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +5 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +6 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{6} \alpha_1^{2} b^{2} \beta_2^{2} u +4 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1  u v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u +12 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +29 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +5 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +26 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+5 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +21 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +41 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +13 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +5 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +5 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} u v +3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +3 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +14 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +5 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+9 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +5 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +2 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{6} \alpha_1^{2} b\beta_2^{2} u +2 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1  u +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +2 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_2  u +5 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b\beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1  u v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2  b\beta_2^{2} u v +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u +3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_2  u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +31 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +15 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +7 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} u v +a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +7 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} u v +a\alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +a^{6} \alpha_1^{2} \beta_2^{2} u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  u +3 a^{5} \alpha_1^{2} b\beta_2^{2} u +2 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1  u +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} u +2 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{4} \alpha_1  \alpha_2  b\beta_2^{2} u v +2 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +a\alpha_2^{2} b^{4} \beta_1^{2} u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a\alpha_2^{2} b^{4} \beta_1  \beta_2  u v +\alpha_2^{2} b^{5} \beta_1^{2} u v +a^{5} \alpha_1^{2} \beta_2^{2} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b\beta_2^{2} u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{4} \alpha_1  \alpha_2  b\beta_2^{2} u +a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a\alpha_2^{2} b^{4} \beta_1  \beta_2  u \right)
R_3=-\mu_2  \mu_1 u^{2} v \left(\mu_2  +1\right) \left(b \mu_1  v +\mu_1  v +1\right) \left(a b +a +b \right) \left(a b \mu_1  +a b +a \mu_1  +b \mu_2  +a +b \right) \left(a b \mu_1  v +a \mu_1  v +b \mu_2  v +a b +a +b \right) \left(a^{2} \alpha_1 b^{2} \beta_2 \mu_1^{2} v +a^{2} \alpha_1 b^{2} \beta_2  \mu_1  v +2 a^{2} \alpha_1  b \beta_2 \mu_1^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  v +2 a^{2} \alpha_1  b \beta_2  \mu_1  v +a^{2} \alpha_1  \beta_2 \mu_1^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  v +a \alpha_1  b \beta_1  \mu_1  \mu_2  v +\alpha_2 b^{2} \beta_1 \mu_2^{2} v +a^{2} \alpha_1  b \beta_2  \mu_1  +a^{2} \alpha_1  \beta_2  \mu_1  v +a \alpha_1  b \beta_1  \mu_1  v +a \alpha_2 b^{2} \beta_1  \mu_2  +\alpha_2 b^{2} \beta_1  \mu_2  v +a^{2} \alpha_1  b \beta_2  +a^{2} \alpha_1  \beta_2  \mu_1  +a \alpha_1  b \beta_1  \mu_2  +a \alpha_2 b^{2} \beta_1  +\alpha_2 b^{2} \beta_1  \mu_2  +a^{2} \alpha_1  \beta_2  +a \alpha_1  b \beta_1  +\alpha_2 b^{2} \beta_1  \right)^{3}
R_4=\frac{\left(a^{13} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+a^{12} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+a^{13} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{6}+5 a^{13} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{10} u^{3} v^{6}+11 a^{13} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+a^{13} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{10} u^{2} v^{6}+4 a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{3} v^{6}+a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+2 a^{12} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+a^{12} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{10} \mu_2 u^{3} v^{6}+4 a^{12} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{7}+11 a^{12} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+2 a^{12} \alpha_1^{4} \alpha_2 b^{11} \beta_2^{5} \mu_1^{10} \mu_2 u^{3} v^{6}+2 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+3 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+4 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+2 a^{11} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} uv^{8}+a^{13} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} u^{2} v^{6}+4 a^{13} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{6}+10 a^{13} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{9} u^{3} v^{6}+11 a^{13} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{6}+55 a^{13} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3} v^{6}+55 a^{13} \alpha_1^{5} b^{9} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+4 a^{13} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{9} u^{2} v^{6}+11 a^{13} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{10} u^{2} v^{6}+a^{13} \alpha_1^{4} \alpha_2 b^{11} \beta_2^{5} \mu_1^{10} u^{3} v^{5}+2 a^{12} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2^{2} u^{2} v^{6}+4 a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{6}+4 a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} u^{3} v^{6}+a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{6}+16 a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{3} v^{6}+4 a^{12} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{7}+11 a^{12} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{10} u^{3} v^{6}+4 a^{12} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{9} \mu_2 u^{3} v^{6}+40 a^{12} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{3} v^{6}+11 a^{12} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+22 a^{12} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+10 a^{12} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} \mu_2 u^{3} v^{6}+2 a^{12} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2 u^{2} v^{6}+4 a^{12} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{10} u^{2} v^{6}+4 a^{12} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{6}+6 a^{12} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2 u^{2} v^{7}+5 a^{12} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{6}+44 a^{12} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{7}+a^{12} \alpha_1^{4} \alpha_2 b^{11} \beta_2^{5} \mu_1^{10} u^{3} v^{6}+10 a^{12} \alpha_1^{4} \alpha_2 b^{11} \beta_2^{5} \mu_1^{9} \mu_2 u^{3} v^{6}+55 a^{12} \alpha_1^{4} \alpha_2 b^{10} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+20 a^{12} \alpha_1^{4} \alpha_2 b^{10} \beta_2^{5} \mu_1^{10} \mu_2 u^{3} v^{6}+3 a^{12} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{6}+6 a^{11} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2^{2} u^{3} v^{6}+2 a^{11} \alpha_1^{5} b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+8 a^{11} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{3} v^{6}+2 a^{11} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+4 a^{11} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{3} v^{6}+2 a^{11} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+a^{11} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+2 a^{11} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{10} \mu_2 u^{3} v^{6}+2 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2 u^{2} v^{7}+2 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} uv^{7}+6 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} u^{2} v^{7}+16 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{7}+14 a^{11} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v^{7}+20 a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+32 a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+13 a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{3} v^{6}+44 a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+4 a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_2^{5} \mu_1^{10} \mu_2 u^{3} v^{6}+2 a^{11} \alpha_1^{4} \alpha_2 b^{11} \beta_2^{5} \mu_1^{9} \mu_2^{2} u^{3} v^{6}+2 a^{11} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} uv^{7}+a^{11} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{7}+8 a^{11} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{2} u^{2} v^{7}+20 a^{11} \alpha_1^{3} \alpha_2^{2} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{3} \beta_2^{2} \mu_1^{8} \mu_2^{3} u^{2} v^{7}+6 a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+10 a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} u^{2} v^{7}+a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} uv^{8}+3 a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{7}+12 a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+3 a^{10} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{3} u^{2} v^{7}+a^{10} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{2} uv^{8}+3 a^{10} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{3} uv^{8}+7 a^{10} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} u^{2} v^{7}+11 a^{10} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} uv^{8}+6 a^{10} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2^{2} u^{2} v^{7}+6 a^{10} \alpha_1^{3} \alpha_2^{2} b^{12} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2^{3} u^{2} v^{7}+a^{9} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{3} \beta_2^{2} \mu_1^{7} \mu_2^{4} uv^{8}+4 a^{9} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{3} \mu_1^{8} \mu_2^{3} uv^{8}+3 a^{9} \alpha_1^{3} \alpha_2^{2} b^{13} \beta_1^{2} \beta_2^{3} \mu_1^{7} \mu_2^{4} uv^{8}+4 a^{13} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{9} u^{2} v^{6}+6 a^{13} \alpha_1^{5} b^{11} \beta_1 \beta_2^{4} \mu_1^{8} \mu_2 u^{2} v^{6}+10 a^{13} \alpha_1^{5} b^{11} \beta_2^{5} \mu_1^{8} u^{3} v^{6}+11 a^{13} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{10} u^{2} v^{6}+44 a^{13} \alpha_1^{5} b^{10} \beta_1 \beta_2^{4} \mu_1^{9} \mu_2 u^{2} v^{6}+6 a^{13} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{10} u^{3} v^{5}+110 a^{13} \alpha_1^{5} b^{10} \beta_2^{5} \mu_1^{9} u^{3} v^{6}+55 a^{13} \alpha_1^{5} b^{9} \beta_1 \beta_2^{4} \mu_1^{10} \mu_2 u^{2} v^{6}+275 a^{13} \alpha_1^{5} b^{9} \beta_2^{5} \mu_1^{10} u^{3} v^{6}+165 a^{13} \alpha_1^{5} b^{8} \beta_2^{5} \mu_1^{11} u^{3} v^{6}+6 a^{13} \alpha_1^{4} \alpha_2 b^{12} \beta_1 \beta_2^{4} \mu_1^{8} u^{2} v^{6}+\mathit{[...292653\,terms...]\,}+12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2 u^{2} v +15 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2  uv^{2}+4 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_1  u v +12 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} \mu_2  u v +3 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} uv^{2}+5 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 u^{3}+12 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{4} \beta_2 u^{2} v +a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_1 u^{2}+4 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} \mu_2 u^{2}+2 a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} u^{2} v +a^{2} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2 u^{3}+3 a\alpha_1^{2} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2  uv^{2}+4 a \alpha_1 \alpha_2^{4} b^{10} \beta_1^{4} \beta_2 u^{2} v +a\alpha_2^{5} b^{10} \beta_1^{4} \beta_2 u^{3}+a^{11} \alpha_1^{5} \beta_1 \beta_2^{4} u^{2}+2 a^{10} \alpha_1^{5} b\beta_1^{2} \beta_2^{3} u^{2}+3 a^{10} \alpha_1^{5} b \beta_1 \beta_2^{4} u^{2}+3 a^{10} \alpha_1^{4} \alpha_2  b\beta_1^{2} \beta_2^{3} u v +2 a^{10} \alpha_1^{4} \alpha_2  b \beta_1 \beta_2^{4} u^{2}+a^{9} \alpha_1^{5} b^{2} \beta_1^{3} \beta_2^{2} u^{2}+6 a^{9} \alpha_1^{5} b^{2} \beta_1^{2} \beta_2^{3} u^{2}+3 a^{9} \alpha_1^{5} b^{2} \beta_1 \beta_2^{4} u^{2}+3 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{3} \beta_2^{2} u v +6 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1^{2} \beta_2^{3} u v +6 a^{9} \alpha_1^{4} \alpha_2 b^{2} \beta_1 \beta_2^{4} u^{2}+2 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{3} \beta_2^{2} v^{2}+3 a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1^{2} \beta_2^{3} u v +a^{9} \alpha_1^{3} \alpha_2^{2} b^{2} \beta_1 \beta_2^{4} u^{2}+3 a^{8} \alpha_1^{5} b^{3} \beta_1^{3} \beta_2^{2} u^{2}+6 a^{8} \alpha_1^{5} b^{3} \beta_1^{2} \beta_2^{3} u^{2}+a^{8} \alpha_1^{5} b^{3} \beta_1 \beta_2^{4} u^{2}+4 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{3} \beta_2^{2} u v +18 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1^{2} \beta_2^{3} u v +6 a^{8} \alpha_1^{4} \alpha_2 b^{3} \beta_1 \beta_2^{4} u^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} u v +14 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{3} \beta_2^{2} v^{2}+6 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1^{2} \beta_2^{3} u v +3 a^{8} \alpha_1^{3} \alpha_2^{2} b^{3} \beta_1 \beta_2^{4} u^{2}+3 a^{7} \alpha_1^{5} b^{4} \beta_1^{3} \beta_2^{2} u^{2}+2 a^{7} \alpha_1^{5} b^{4} \beta_1^{2} \beta_2^{3} u^{2}+12 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{3} \beta_2^{2} u v +18 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1^{2} \beta_2^{3} u v +2 a^{7} \alpha_1^{4} \alpha_2 b^{4} \beta_1 \beta_2^{4} u^{2}+6 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} u v +42 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{3} \beta_2^{2} v^{2}+18 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1^{2} \beta_2^{3} u v +3 a^{7} \alpha_1^{3} \alpha_2^{2} b^{4} \beta_1 \beta_2^{4} u^{2}+3 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{3} \beta_2^{2} u v +2 a^{7} \alpha_1^{2} \alpha_2^{3} b^{4} \beta_1^{2} \beta_2^{3} u^{2}+a^{6} \alpha_1^{5} b^{5} \beta_1^{3} \beta_2^{2} u^{2}+12 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{3} \beta_2^{2} u v +6 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{6} \alpha_1^{4} \alpha_2 b^{5} \beta_1^{2} \beta_2^{3} u v +18 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} u^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} u v +70 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{3} \beta_2^{2} v^{2}+18 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} u^{2}+30 a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1^{2} \beta_2^{3} u v +a^{6} \alpha_1^{3} \alpha_2^{2} b^{5} \beta_1 \beta_2^{4} u^{2}+4 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{3} \beta_2^{2} u v +6 a^{6} \alpha_1^{2} \alpha_2^{3} b^{5} \beta_1^{2} \beta_2^{3} u^{2}+4 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{3} \beta_2^{2} u v +3 a^{5} \alpha_1^{4} \alpha_2 b^{6} \beta_1^{2} \beta_2^{3} u v +18 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} u^{2}+60 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} u v +70 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{3} \beta_2^{2} v^{2}+6 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} u^{2}+15 a^{5} \alpha_1^{3} \alpha_2^{2} b^{6} \beta_1^{2} \beta_2^{3} u v +12 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{3} \beta_2^{2} u v +6 a^{5} \alpha_1^{2} \alpha_2^{3} b^{6} \beta_1^{2} \beta_2^{3} u^{2}+a^{5} \alpha_1 \alpha_2^{4} b^{6} \beta_1^{3} \beta_2^{2} u^{2}+3 a^{4} \alpha_1^{4} \alpha_2 b^{7} \beta_1^{3} \beta_2^{2} u v +6 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} u v +42 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{3} \beta_2^{2} v^{2}+3 a^{4} \alpha_1^{3} \alpha_2^{2} b^{7} \beta_1^{2} \beta_2^{3} u v +12 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} u^{2}+30 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{3} \beta_2^{2} u v +2 a^{4} \alpha_1^{2} \alpha_2^{3} b^{7} \beta_1^{2} \beta_2^{3} u^{2}+3 a^{4} \alpha_1 \alpha_2^{4} b^{7} \beta_1^{3} \beta_2^{2} u^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} u v +14 a^{3} \alpha_1^{3} \alpha_2^{2} b^{8} \beta_1^{3} \beta_2^{2} v^{2}+4 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} u^{2}+15 a^{3} \alpha_1^{2} \alpha_2^{3} b^{8} \beta_1^{3} \beta_2^{2} u v +3 a^{3} \alpha_1 \alpha_2^{4} b^{8} \beta_1^{3} \beta_2^{2} u^{2}+2 a^{2} \alpha_1^{3} \alpha_2^{2} b^{9} \beta_1^{3} \beta_2^{2} v^{2}+3 a^{2} \alpha_1^{2} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{2} u v +a^{2} \alpha_1 \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{2} u^{2}\right) \left(a b \mu_1  v +a \mu_1  v +b \mu_2  v +a b +a +b \right) \left(a b \mu_1  +a b +a \mu_1  +b \mu_2  +a +b \right) \left(b \mu_1  v +\mu_1  v +1\right) \left(\mu_2  +1\right)}{a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+5 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+10 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+10 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{5} uv^{3}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+5 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{5} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+5 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+20 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+10 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+2 a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+14 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+10 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{5} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+16 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+20 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+5 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{5} uv^{3}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+26 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+10 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{5} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+10 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+22 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+24 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+10 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+16 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+24 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+5 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+5 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+17 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+16 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+7 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} uv^{3}+12 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+17 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+4 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+15 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} u v +12 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+36 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{2}+5 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+33 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+18 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+14 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+11 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{5} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+33 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+14 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+7 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+32 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+40 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+65 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+22 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+29 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+21 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+44 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+31 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+46 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+20 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+14 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+7 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+15 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+8 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+5 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+6 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +9 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} u v +18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+24 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{2}+a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +21 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+45 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +13 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +33 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{3}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+21 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+5 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+38 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +25 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +26 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+22 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+44 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+65 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+48 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{3}+8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +7 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+50 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+74 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+35 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +12 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+16 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+23 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+26 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+23 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+19 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+3 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +9 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} u v +12 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+6 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +27 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+27 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +13 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+31 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+8 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +15 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+15 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +68 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +35 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +14 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +26 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+13 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+33 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +14 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+35 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +40 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+17 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+46 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+52 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+32 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+34 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+15 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +21 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +7 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +12 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+25 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+8 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+2 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u +9 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +18 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} u v +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +6 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +4 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +24 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  u v +15 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+6 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +4 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+29 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +12 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +42 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +85 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+25 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +21 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +36 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} u v +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+8 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +7 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +6 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +85 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +48 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +39 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+38 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +9 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +26 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+13 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+20 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+17 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +13 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +17 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +12 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +12 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+8 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+6 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +2 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u +9 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u v +a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u +15 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +5 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +20 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+9 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  uv^{2}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +12 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+7 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +25 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +11 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +5 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +24 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +44 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  u v +5 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +5 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +15 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +48 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +31 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +38 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +76 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +14 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +16 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +11 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +44 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +11 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +7 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +18 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+14 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +4 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +5 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +6 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{6} \alpha_1^{2} b^{2} \beta_2^{2} u +4 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1  u v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u +12 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +29 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +5 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +26 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+5 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +21 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +41 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +13 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +5 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +5 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} u v +3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +3 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +14 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +5 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+9 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +5 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +2 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{6} \alpha_1^{2} b\beta_2^{2} u +2 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1  u +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +2 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_2  u +5 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b\beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1  u v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2  b\beta_2^{2} u v +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u +3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_2  u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +31 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +15 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +7 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} u v +a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +7 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} u v +a\alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +a^{6} \alpha_1^{2} \beta_2^{2} u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  u +3 a^{5} \alpha_1^{2} b\beta_2^{2} u +2 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1  u +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} u +2 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{4} \alpha_1  \alpha_2  b\beta_2^{2} u v +2 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +a\alpha_2^{2} b^{4} \beta_1^{2} u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a\alpha_2^{2} b^{4} \beta_1  \beta_2  u v +\alpha_2^{2} b^{5} \beta_1^{2} u v +a^{5} \alpha_1^{2} \beta_2^{2} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b\beta_2^{2} u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{4} \alpha_1  \alpha_2  b\beta_2^{2} u +a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a\alpha_2^{2} b^{4} \beta_1  \beta_2  u}
R_5=\frac{\left(\mu_2  +1\right)^{2} \left(b \mu_1  v +\mu_1  v +1\right)^{2} \left(a b \mu_1  +a b +a \mu_1  +b \mu_2  +a +b \right)^{2} \left(a b \mu_1  v +a \mu_1  v +b \mu_2  v +a b +a +b \right)^{2} u \left(a^{2} \alpha_1 b^{2} \beta_2 \mu_1^{2} v +a^{2} \alpha_1 b^{2} \beta_2  \mu_1  v +2 a^{2} \alpha_1  b \beta_2 \mu_1^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  \mu_2  v +2 a^{2} \alpha_1  b \beta_2  \mu_1  v +a^{2} \alpha_1  \beta_2 \mu_1^{2} v +a \alpha_1 b^{2} \beta_1  \mu_1  v +a \alpha_1  b \beta_1  \mu_1  \mu_2  v +\alpha_2 b^{2} \beta_1 \mu_2^{2} v +a^{2} \alpha_1  b \beta_2  \mu_1  +a^{2} \alpha_1  \beta_2  \mu_1  v +a \alpha_1  b \beta_1  \mu_1  v +a \alpha_2 b^{2} \beta_1  \mu_2  +\alpha_2 b^{2} \beta_1  \mu_2  v +a^{2} \alpha_1  b \beta_2  +a^{2} \alpha_1  \beta_2  \mu_1  +a \alpha_1  b \beta_1  \mu_2  +a \alpha_2 b^{2} \beta_1  +\alpha_2 b^{2} \beta_1  \mu_2  +a^{2} \alpha_1  \beta_2  +a \alpha_1  b \beta_1  +\alpha_2 b^{2} \beta_1  \right) \left(a^{18} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+6 a^{18} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{9}+16 a^{18} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+a^{18} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{16} u^{4} v^{8}+4 a^{17} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+4 a^{17} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+2 a^{17} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+a^{17} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{15} \mu_2 u^{4} v^{9}+a^{17} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+5 a^{17} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+2 a^{16} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{10}+a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{10}+a^{16} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{10}+15 a^{18} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2 u^{3} v^{9}+a^{18} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{8}+96 a^{18} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{9}+7 a^{18} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{15} u^{4} v^{8}+120 a^{18} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+15 a^{18} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{16} u^{4} v^{8}+a^{18} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{15} u^{3} v^{8}+3 a^{18} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{8}+4 a^{17} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{14} \mu_2 u^{3} v^{9}+20 a^{17} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{3} v^{9}+26 a^{17} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{9}+10 a^{17} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{9}+60 a^{17} \alpha_1^{7} b^{15} \beta_1^{2} \beta_2^{5} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+6 a^{17} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{4} v^{8}+63 a^{17} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+32 a^{17} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+3 a^{17} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{16} u^{4} v^{8}+a^{17} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{15} \mu_2 u^{4} v^{8}+7 a^{17} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{14} \mu_2 u^{4} v^{9}+15 a^{17} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{15} \mu_2 u^{4} v^{9}+2 a^{17} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{2} v^{9}+3 a^{17} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{9}+10 a^{17} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{9}+30 a^{17} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{9}+15 a^{17} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+75 a^{17} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+2 a^{17} \alpha_1^{6} \alpha_2 b^{15} \beta_2^{7} \mu_1^{15} \mu_2 u^{4} v^{8}+2 a^{17} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{2} v^{9}+6 a^{16} \alpha_1^{7} b^{16} \beta_1^{3} \beta_2^{4} \mu_1^{13} \mu_2^{3} u^{3} v^{9}+16 a^{16} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+8 a^{16} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{3} v^{9}+6 a^{16} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+8 a^{16} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+a^{16} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{3} u^{3} v^{9}+6 a^{16} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{4} v^{9}+a^{16} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{10}+2 a^{16} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{15} \mu_2 u^{4} v^{9}+a^{16} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{14} \mu_2^{2} u^{4} v^{9}+2 a^{16} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{2} v^{10}+10 a^{16} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{10}+4 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+26 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{3} v^{9}+34 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{10}+4 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+26 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+10 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{3} u^{3} v^{9}+6 a^{16} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{2} u^{3} v^{10}+15 a^{16} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{10}+2 a^{16} \alpha_1^{6} \alpha_2 b^{15} \beta_2^{7} \mu_1^{14} \mu_2^{2} u^{4} v^{9}+a^{16} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{2} v^{10}+5 a^{16} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{3} u^{2} v^{10}+15 a^{16} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{10}+2 a^{16} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{9}+6 a^{16} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{3} u^{3} v^{9}+6 a^{15} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{3} \beta_2^{4} \mu_1^{12} \mu_2^{4} u^{2} v^{10}+10 a^{15} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{10}+4 a^{15} \alpha_1^{6} \alpha_2 b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{4} u^{2} v^{10}+4 a^{15} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{3} v^{10}+3 a^{15} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2^{2} u^{3} v^{10}+4 a^{15} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{3} u^{3} v^{10}+2 a^{15} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{3} \beta_2^{4} \mu_1^{12} \mu_2^{4} u^{2} v^{10}+8 a^{15} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{3} u^{2} v^{10}+9 a^{15} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{4} u^{2} v^{10}+2 a^{15} \alpha_1^{5} \alpha_2^{2} b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2^{3} u^{3} v^{10}+2 a^{15} \alpha_1^{4} \alpha_2^{3} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{4} u^{2} v^{10}+a^{14} \alpha_1^{5} \alpha_2^{2} b^{18} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{5} uv^{11}+a^{14} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{4} u^{2} v^{11}+a^{14} \alpha_1^{4} \alpha_2^{3} b^{18} \beta_1^{3} \beta_2^{4} \mu_1^{11} \mu_2^{5} uv^{11}+20 a^{18} \alpha_1^{7} b^{16} \beta_1 \beta_2^{6} \mu_1^{12} \mu_2 u^{3} v^{9}+a^{18} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{15} u^{3} v^{8}+14 a^{18} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{8}+240 a^{18} \alpha_1^{7} b^{15} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2 u^{3} v^{9}+21 a^{18} \alpha_1^{7} b^{15} \beta_2^{7} \mu_1^{14} u^{4} v^{8}+15 a^{18} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{8}+720 a^{18} \alpha_1^{7} b^{14} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{9}+105 a^{18} \alpha_1^{7} b^{14} \beta_2^{7} \mu_1^{15} u^{4} v^{8}+560 a^{18} \alpha_1^{7} b^{13} \beta_1 \beta_2^{6} \mu_1^{15} \mu_2 u^{3} v^{9}+105 a^{18} \alpha_1^{7} b^{13} \beta_2^{7} \mu_1^{16} u^{4} v^{8}+a^{18} \alpha_1^{6} \alpha_2 b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2^{2} u^{2} v^{8}+7 a^{18} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{14} u^{3} v^{8}+18 a^{18} \alpha_1^{6} \alpha_2 b^{16} \beta_1 \beta_2^{6} \mu_1^{13} \mu_2 u^{3} v^{8}+15 a^{18} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{15} u^{3} v^{8}+45 a^{18} \alpha_1^{6} \alpha_2 b^{15} \beta_1 \beta_2^{6} \mu_1^{14} \mu_2 u^{3} v^{8}+a^{18} \alpha_1^{6} \alpha_2 b^{15} \beta_2^{7} \mu_1^{15} u^{4} v^{7}+a^{18} \alpha_1^{5} \alpha_2^{2} b^{17} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2 u^{2} v^{8}+20 a^{17} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{13} \mu_2 u^{3} v^{9}+40 a^{17} \alpha_1^{7} b^{16} \beta_1^{2} \beta_2^{5} \mu_1^{12} \mu_2^{2} u^{3} v^{9}+\mathit{[...3378957\,terms...]\,}+252 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{5} \beta_2^{2} \mu_1 v^{3}+40 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+225 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +399 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+336 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 v^{3}+80 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +315 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+336 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+22 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +42 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+14 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +42 a^{6} \alpha_1^{4} \alpha_2^{3} b^{9} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+45 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+160 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +175 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+60 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+190 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +210 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+90 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +210 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+6 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{4} \mu_1 u^{3}+20 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +20 a^{6} \alpha_1^{3} \alpha_2^{4} b^{9} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +6 a^{6} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+20 a^{6} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +12 a^{6} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+20 a^{6} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +20 a^{6} \alpha_1^{2} \alpha_2^{5} b^{9} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +16 a^{5} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +35 a^{5} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+13 a^{5} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+12 a^{5} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+18 a^{5} \alpha_1^{5} \alpha_2^{2} b^{10} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+20 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+120 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +210 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+168 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 v^{3}+45 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +133 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+144 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_1 v^{3}+16 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +105 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+144 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+6 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_1  uv^{2}+6 a^{5} \alpha_1^{4} \alpha_2^{3} b^{10} \beta_1^{3} \beta_2^{4} \mu_2  uv^{2}+45 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+160 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +175 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+20 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+95 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +126 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+45 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +126 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{4} \mu_1 u^{2} v +4 a^{5} \alpha_1^{3} \alpha_2^{4} b^{10} \beta_1^{3} \beta_2^{4} \mu_2 u^{2} v +18 a^{5} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+40 a^{5} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +12 a^{5} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+20 a^{5} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +20 a^{5} \alpha_1^{2} \alpha_2^{5} b^{10} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +a^{5} \alpha_1 \alpha_2^{6} b^{10} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+5 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+2 a^{4} \alpha_1^{5} \alpha_2^{2} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+24 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +70 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+72 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 v^{3}+19 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+36 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_1 v^{3}+15 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+36 a^{4} \alpha_1^{4} \alpha_2^{3} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+15 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+80 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +105 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+19 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +42 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+9 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +42 a^{4} \alpha_1^{3} \alpha_2^{4} b^{11} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+18 a^{4} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+40 a^{4} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +4 a^{4} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2^{3} \mu_1 u^{3}+10 a^{4} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +10 a^{4} \alpha_1^{2} \alpha_2^{5} b^{11} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +3 a^{4} \alpha_1 \alpha_2^{6} b^{11} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+10 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+18 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{5} \beta_2^{2} \mu_1 v^{3}+4 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2^{3} \mu_1 v^{3}+4 a^{3} \alpha_1^{4} \alpha_2^{3} b^{12} \beta_1^{4} \beta_2^{3} \mu_2 v^{3}+16 a^{3} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +35 a^{3} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{4} \beta_2^{3} \mu_1  uv^{2}+6 a^{3} \alpha_1^{3} \alpha_2^{4} b^{12} \beta_1^{4} \beta_2^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+20 a^{3} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +2 a^{3} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{4} \beta_2^{3} \mu_1 u^{2} v +2 a^{3} \alpha_1^{2} \alpha_2^{5} b^{12} \beta_1^{4} \beta_2^{3} \mu_2 u^{2} v +3 a^{3} \alpha_1 \alpha_2^{6} b^{12} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}+2 a^{2} \alpha_1^{4} \alpha_2^{3} b^{13} \beta_1^{5} \beta_2^{2} \mu_1 v^{3}+5 a^{2} \alpha_1^{3} \alpha_2^{4} b^{13} \beta_1^{5} \beta_2^{2} \mu_1  uv^{2}+4 a^{2} \alpha_1^{2} \alpha_2^{5} b^{13} \beta_1^{5} \beta_2^{2} \mu_1 u^{2} v +a^{2} \alpha_1 \alpha_2^{6} b^{13} \beta_1^{5} \beta_2^{2} \mu_1 u^{3}\right)}{a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+5 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{6} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+10 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+10 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{5} uv^{3}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+5 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{5} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+5 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+20 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+10 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+2 a^{5} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+14 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+10 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{5} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+16 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{4} uv^{3}+3 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+20 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+5 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{5} uv^{3}+a^{6} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+26 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+10 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{5} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+24 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+a^{4} \alpha_1^{2} b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{4} uv^{3}+10 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{4} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{3}+22 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{6} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+24 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+10 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+10 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{5} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+16 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+24 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+5 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{5} uv^{3}+a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+5 a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+24 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+17 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+18 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+16 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+7 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{4} uv^{3}+12 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{4} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{3}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1^{2} b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+17 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+4 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+15 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+3 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} u v +12 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+36 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{2}+5 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+8 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{5} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+33 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+4 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+18 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+14 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+11 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{5} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a^{5} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +21 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+7 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+36 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+33 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{3}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+14 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+8 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{3}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{4} uv^{3}+6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+14 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+20 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+7 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+32 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+16 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+40 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+65 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+22 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+29 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+42 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+20 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{4} uv^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+21 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{3}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+44 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{3} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+31 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+46 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+7 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+20 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+14 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{3} v^{3}+7 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+7 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+15 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{3} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{4}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+8 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+5 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{4}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{4} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{4} uv^{3}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{4} uv^{3}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{5} uv^{3}+6 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +9 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} u v +18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+24 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{2}+a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{3}+2 a^{6} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +12 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +6 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +21 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+45 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{3}+12 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{2}+3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +13 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +18 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+11 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +5 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+16 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +33 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+15 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+24 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+27 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{3}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{5} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +6 a^{4} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+21 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+5 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+4 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{4} uv^{3}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+10 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+18 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+38 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +25 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} u v +6 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +26 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+22 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+44 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+65 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+30 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+48 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{3}+8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{4} uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{3}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +7 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +8 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+10 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+24 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+3 a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+18 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+50 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+74 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+38 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{3} uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{3}+24 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+35 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +12 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+16 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+23 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+26 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+16 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+23 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+13 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2^{2} uv^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2^{2} v^{3}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+19 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+10 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+2 a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{3} v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{4}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{3}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{3}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{3}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{3}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{3}+3 a^{6} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +18 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +9 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} u v +12 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+6 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{2}+a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +6 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +12 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +9 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +9 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +27 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+27 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{4} uv^{2}+a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{3}+3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +13 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +30 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+31 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +23 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+13 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+8 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{3}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +15 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+15 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{3}+12 a^{4} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +36 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +20 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +66 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +68 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +35 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+28 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+15 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} u v +14 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +36 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +26 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+13 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+16 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+33 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{4} uv^{2}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{3}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+5 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +14 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_1^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+30 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{5} \beta_2^{2} \mu_1  uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +52 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+26 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+35 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +40 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+25 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} uv^{2}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+17 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+46 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+52 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{3}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+32 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+34 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{3} uv^{2}+15 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{3}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2^{2} uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{3}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +2 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +21 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +7 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+10 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1^{2} uv^{3}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{3} v^{3}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+16 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+30 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} \mu_2 v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +6 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +12 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+25 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+8 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{6} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{4}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{3}+12 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+8 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{3} uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{4} uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{3}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{4} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{3}+2 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{4} uv^{2}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{3}+a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u +9 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +18 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{3} u v +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +6 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +4 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{5} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +24 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +6 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  u v +15 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+6 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +3 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +a^{5} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +8 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +21 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +22 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +4 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +22 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+29 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +12 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +7 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  u v +6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  \mu_2  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +12 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{3} uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+11 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +14 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +42 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+5 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +4 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +46 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+9 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +34 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +85 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+25 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +21 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +12 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +36 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+9 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} u v +10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +22 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} u v +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{3} v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+5 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} uv^{2}+8 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{3}+a^{4} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +6 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +7 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +6 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+18 a^{3} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} u v +34 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +28 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +85 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +10 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1^{2} u v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +48 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +39 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+38 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} \mu_2  u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} uv^{2}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{3} v^{3}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+13 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{3}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{3} uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{3}+3 a^{3} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +9 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +26 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +4 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+13 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +9 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+22 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +3 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+20 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +25 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+17 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1^{2} uv^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{3} v^{3}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+14 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +2 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_1^{2} u v +13 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +4 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +3 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} uv^{2}+9 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +17 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +12 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+4 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  uv^{2}+6 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{3}+2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{3} uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{3}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{3} v^{2}+6 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{3}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  \mu_2  uv^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +12 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1 \mu_2^{2} uv^{2}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{3}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} uv^{2}+8 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} uv^{2}+a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{3}+6 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} uv^{2}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{3}+2 a^{6} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +2 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u +9 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u v +a^{6} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +4 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +6 a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u +15 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u v +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{3} u v +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} uv^{2}+2 a^{5} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +5 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +15 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +4 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +20 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +6 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+9 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  uv^{2}+a^{5} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +6 a^{4} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +3 a^{4} \alpha_1^{2} b^{3} \beta_2^{2} \mu_1  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} u v +12 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1^{2} u v +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} uv^{2}+7 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +13 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +2 a^{4} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +25 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +52 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +11 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +10 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +5 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +24 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +7 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +24 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +14 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +44 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+20 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} u v +a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  uv^{2}+6 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{3}+3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{3} u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} \mu_2  u v +5 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} uv^{2}+4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  uv^{2}+3 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +5 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +2 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +6 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +15 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +16 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +48 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +8 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +6 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_1  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} u v +31 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +38 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +76 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+12 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +14 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} uv^{2}+5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{3}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+12 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+7 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{3} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} \mu_2  u v +3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1 \mu_2^{2} u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} uv^{2}+a^{3} \alpha_2^{2} b^{5} \beta_1^{2} u v +3 a^{3} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +14 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +16 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +11 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +44 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} u v +11 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{3} u v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{3}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +13 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+8 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{3} v^{2}+4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+9 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +7 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +6 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_1^{2} u v +18 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +2 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  uv^{2}+14 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +5 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +5 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1^{2} \mu_1  uv^{2}+a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2 \mu_1^{2} v^{2}+6 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{3} u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} \mu_2 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{3}+5 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{3}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{3} v^{2}+a\alpha_2^{2} b^{5} \beta_1^{2} \mu_1  uv^{2}+9 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +4 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+4 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  \mu_2  u v +a\alpha_2^{2} b^{5} \beta_1  \beta_2 \mu_2^{2} u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  \mu_2  uv^{2}+a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{3} u v +3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} u v +4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  uv^{2}+2 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{3} u v +5 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} uv^{2}+\alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{3} u v +6 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} uv^{2}+a^{6} \alpha_1^{2} b^{2} \beta_2^{2} u +4 a^{6} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{6} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u +3 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1  u v +2 a^{6} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{6} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +3 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b^{2} \beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u v +2 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u +a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u +12 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u v +2 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{5} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{5} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +9 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +3 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +6 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_2  u v +a^{5} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  \mu_2  u +6 a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2 \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1^{2} u v +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u v +8 a^{4} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +16 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +8 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +29 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +4 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +5 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +17 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +10 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +26 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +18 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +7 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_1^{2} v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v^{2}+5 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u v +4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  \mu_2  u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  uv^{2}+4 a^{4} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +3 a^{3} \alpha_1^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +6 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +21 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +4 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{4} \beta_2^{2} u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +23 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +22 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +41 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +13 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +16 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u v +3 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} u v +9 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  uv^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} u v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v^{2}+3 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1^{2} u v +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  uv^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2^{2} u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  uv^{2}+a^{3} \alpha_2^{2} b^{4} \beta_1^{2} u v +3 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +9 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +5 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +5 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +8 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +9 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  u v +22 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+7 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +4 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  u v +6 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_1  uv^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2^{2} u v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_1^{2} v^{2}+3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +12 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +21 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u v +9 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a^{2} \alpha_2^{2} b^{5} \beta_1^{2} u v +3 a^{2} \alpha_2^{2} b^{5} \beta_1  \beta_2  u v +6 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u +9 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +3 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +14 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_1^{2} u v +5 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  uv^{2}+3 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2 \mu_2^{2} u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  uv^{2}+3 a \alpha_1  \alpha_2 b^{5} \beta_1  \beta_2  \mu_1 v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2^{2} u v +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  uv^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_1^{2} v^{2}+a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 \mu_2^{2} v +7 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2 v^{2}+4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v^{2}+9 a\alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_1  u v +2 a\alpha_2^{2} b^{5} \beta_1  \beta_2  \mu_2  u v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_1  uv^{2}+3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2^{2} u v +a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2  uv^{2}+4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  \mu_2  u v +5 a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  uv^{2}+3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2^{2} u v +2 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  uv^{2}+2 a^{6} \alpha_1^{2} b\beta_2^{2} u +2 a^{6} \alpha_1^{2} \beta_2^{2} \mu_1  u +a^{6} \alpha_1  \alpha_2  b\beta_2^{2} u +a^{5} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +2 a^{5} \alpha_1^{2} b^{2} \beta_2^{2} u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  \mu_2  u +5 a^{5} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{5} \alpha_1^{2} b\beta_2^{2} \mu_2  u +a^{5} \alpha_1^{2} \beta_2^{2} \mu_1^{2} u +3 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1  u v +2 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{5} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +5 a^{5} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +3 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +4 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{5} \alpha_1  \alpha_2  b\beta_2^{2} u v +a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u +3 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_1  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} \mu_2  u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u v +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  \mu_2  u +3 a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  u v +6 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +18 a^{4} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +3 a^{4} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +11 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +19 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +6 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +2 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  \mu_2  v +4 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1 v^{2}+a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2 \mu_2^{2} v +a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2 v^{2}+a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1^{2} u +4 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_2  u v +3 a^{4} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +3 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_1  u v +a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2 \mu_2^{2} u +12 a^{3} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u +14 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +10 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +31 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_1  u +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} \mu_2  u +2 a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  u +8 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u v +11 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1 v^{2}+4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2 \mu_2^{2} v +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u v +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2 v^{2}+a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  \mu_2  u +4 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u v +6 a^{3} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +2 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +5 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +15 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  u v +3 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} \mu_2  u v +7 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  \mu_2  v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  u v +10 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1 v^{2}+2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} u +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2 \mu_2^{2} v +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u v +5 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2 v^{2}+2 a^{2} \alpha_2^{2} b^{4} \beta_1^{2} u v +a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u +7 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  u v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  \mu_2  u +2 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u v +4 a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u v +3 a \alpha_1  \alpha_2 b^{4} \beta_1^{2} \mu_2  u v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  \mu_2  v +3 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1 v^{2}+2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2 \mu_2^{2} v +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2 v^{2}+3 a\alpha_2^{2} b^{5} \beta_1^{2} u v +a\alpha_2^{2} b^{5} \beta_1  \beta_2  u v +3 a\alpha_2^{2} b^{4} \beta_1^{2} \mu_2  u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_1  u v +a\alpha_2^{2} b^{4} \beta_1  \beta_2 \mu_2^{2} u +4 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u v +3 \alpha_2^{2} b^{5} \beta_1^{2} \mu_2  u v +a^{6} \alpha_1^{2} \beta_2^{2} u +a^{5} \alpha_1^{2} b \beta_1  \beta_2  u +3 a^{5} \alpha_1^{2} b\beta_2^{2} u +2 a^{5} \alpha_1^{2} \beta_2^{2} \mu_1  u +2 a^{5} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +2 a^{5} \alpha_1  \alpha_2  b\beta_2^{2} u +2 a^{4} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b^{2} \beta_2^{2} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_1  u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  \mu_2  u +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_1  u +a^{4} \alpha_1^{2} b\beta_2^{2} \mu_2  u +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +12 a^{4} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +4 a^{4} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_1  v +3 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  \mu_2  v +2 a^{4} \alpha_1  \alpha_2  b\beta_2^{2} \mu_1  u +a^{4} \alpha_1  \alpha_2  b\beta_2^{2} u v +2 a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  \mu_2  u +6 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +18 a^{3} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{3} \beta_2^{2} u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  u +5 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_1  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  u +10 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  \mu_2  v +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_1  u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} \mu_2  u +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u v +3 a^{3} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +8 a^{2} \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a^{2} \alpha_1  \alpha_2 b^{3} \beta_1^{2} u v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_1  v +4 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  u +11 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  \mu_2  v +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u v +4 a^{2} \alpha_2^{2} b^{4} \beta_1  \beta_2  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_1  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  \mu_2  u +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  u v +a \alpha_1  \alpha_2 b^{4} \beta_1^{2} u v +a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_1  v +4 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  \mu_2  v +a\alpha_2^{2} b^{4} \beta_1^{2} u v +2 a\alpha_2^{2} b^{4} \beta_1  \beta_2  \mu_2  u +a\alpha_2^{2} b^{4} \beta_1  \beta_2  u v +\alpha_2^{2} b^{5} \beta_1^{2} u v +a^{5} \alpha_1^{2} \beta_2^{2} u +a^{4} \alpha_1^{2} b \beta_1  \beta_2  u +a^{4} \alpha_1^{2} b\beta_2^{2} u +2 a^{4} \alpha_1  \alpha_2  b \beta_1  \beta_2  v +a^{4} \alpha_1  \alpha_2  b\beta_2^{2} u +a^{3} \alpha_1^{2} b^{2} \beta_1  \beta_2  u +2 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  u +6 a^{3} \alpha_1  \alpha_2 b^{2} \beta_1  \beta_2  v +a^{3} \alpha_1  \alpha_2 b^{2} \beta_2^{2} u +2 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  u +6 a^{2} \alpha_1  \alpha_2 b^{3} \beta_1  \beta_2  v +a^{2} \alpha_2^{2} b^{3} \beta_1  \beta_2  u +2 a \alpha_1  \alpha_2 b^{4} \beta_1  \beta_2  v +a\alpha_2^{2} b^{4} \beta_1  \beta_2  u}


==> anc/Code.maple <==
#General Maple Code

a2:=ee-a1:
b2:=ff-b1:
y:=1-ee-ff-x-z:

mA:=normal(((lambda1+alp1m)*a1+(lambda2+alp2m)*a2)/(alpha1*x+alpha2*y)):
mB:=normal(((mu1+bet1m)*b1+(mu2+bet2m)*b2)/(beta1*z+beta2*y)):

F1 := proc(x,z,a1,b1) normal(mu2*b2+alp1m*a1-alpha1*mA*x) end:
F2  := proc(x,z,a1,b1) normal(lambda2*a2+bet1m*b1-beta1*mB*z) end:
F3 :=  proc(x,z,a1,b1) normal(alpha1*mA*x-(lambda1+alp1m)*a1) end:
F4 :=  proc(x,z,a1,b1) normal(beta1*mB*z-(mu1+bet1m)*b1) end:

W:=solve({F1(x,z,a1,b1)=0,F2(x,z,a1,b1)=0,F3(x,z,a1,b1)=0,F4(x,z,a1,b1)=0},{x,z,a1,b1}):
ai := subs(W[1],a1): 
bi := subs(W[2],b1): 
xi := subs(W[3],x): 
zi := subs(W[4],z): 

# Jacobian matrix at equilibrium
with(LinearAlgebra):
A := Matrix(4):

A[1,1]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F1(x,z,a1,b1), x))):
A[1,2]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F1(x,z,a1,b1), z))):
A[1,3]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F1(x,z,a1,b1), a1))):
A[1,4]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F1(x,z,a1,b1), b1))):

A[2,1]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F2(x,z,a1,b1), x))):
A[2,2]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F2(x,z,a1,b1), z))):
A[2,3]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F2(x,z,a1,b1), a1))):
A[2,4]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F2(x,z,a1,b1), b1))):

A[3,1]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F3(x,z,a1,b1), x))):
A[3,2]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F3(x,z,a1,b1), z))):
A[3,3]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F3(x,z,a1,b1), a1))):
A[3,4]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F3(x,z,a1,b1), b1))):

A[4,1]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F4(x,z,a1,b1), x))):
A[4,2]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F4(x,z,a1,b1), z))):
A[4,3]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F4(x,z,a1,b1), a1))):
A[4,4]:= normal(subs(x=xi,z=zi,a1=ai,b1=bi, diff(F4(x,z,a1,b1), b1))):

# Change of variables 
B := map(normal, subs(ee=u/(v+u*(1+v)),ff=u*v/(v+u*(1+v)), A)):

# Characteristic Polynomial 
P := proc(x) map( factor, taylor( numer(CharacteristicPolynomial(B, x)),x)) end:

#  Coefficients of P

C0:=normal(coeff(P(x), x, 4)):
C1:=normal(coeff(P(x), x, 3)):
C2:=normal(coeff(P(x), x, 2)):
C3:=normal(coeff(P(x), x, 1)):
C4:=normal(coeff(P(x), x,0)):

# Routh-Hurwitz Coefficients

R1:=C0:
R2:=C1:
R3:=C4:
R4:= normal((C2*C1 - C0*C3)/C1):
R5:= normal(R4*C3-C4*C1):

#Underloaded case

# Change of variables
lambda2:=mu1*ff/ee/(1+a):
lambda1:=mu2*(1+b)*ff/ee:

#overloaded case 

lambda2:=(1+b)*mu1*ff/ee:
lambda1:=mu2*ff/ee/(1+a):

